Bootstrapping a Five-Loop Amplitude Using Steinmann Relations

The analytic structure of scattering amplitudes is restricted by Steinmann relations, which enforce the vanishing of certain discontinuities of discontinuities. We show that these relations dramatically simplify the function space for the hexagon function bootstrap in planar maximally supersymmetric Yang-Mills theory. Armed with this simplification, along with the constraints of dual conformal symmetry and Regge exponentiation, we obtain the complete five-loop six-particle amplitude.

==> anc/eEEtHPL.m <==
(* ::Package:: *)

(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "Bootstrapping a Five-Loop Amplitude from Steinmann Relations"  *)
(*  by S. Caron-Huot, L. Dixon, A. McLeod, and M. von Hippel        *)
(*  arXiv:1609.nnnnn                                                *)
(*                                                                  *)
(*  This file contains expressions for the three functions          *)
(*  e = {\cal E} in the paper (BDS-like normalized MHV amplitude)   *)
(*  E  (BDS-like normalized NMHV amplitude, parity-even part)       *)
(*  Et = \tilde{E} in the paper                                     *)   
(*  (BDS-like normalized NMHV amplitude, parity-odd part)           *)
(*  from one through five loops on specific lines through           *)
(*  cross-ratio space in which these functions collapse to HPLs.    *)
(*  On each line only one orientation of e is given, since          *)
(*  it is totally symmetric in the cross ratios u, v, and w.        *)
(*                                                                  *)
(*  On the line (u,v,w)=(1,v,v), all orientations of Et vanish.     *)
(*  We present E(1,v,v) and E(v,1,v).                               *)
(*  By symmetry, E(v,v,1) = E(1,v,v).                               *)
(*                                                                  *)
(*  On the line (u,v,w)=(u,1,1), Et(1,u,1) vanishes by symmetry.    *)
(*  We present E(u,1,1), E(1,u,1) and Et(u,1,1).                    *)
(*  By symmetry, E(1,1,u) = E(u,1,1) and Et(1,1,u) = - Et(u,1,1).   *)
(*                                                                  *)
(*  We begin by listing values at the point (1,1,1),                *)
(*  then on the line (1,v,v), then (u,1,1).                         *)
(*  In each case, we use the following notation:                    *)
(*                                                                  *)
(*                 F^{(L)}(u,v,w) -> FLuvw                          *)
(*                                                                  *)
(*  For the HPLs and MZVs, we use the notation of the HPL           *)
(*  package presented in arXiv:hep-ph/0507152.                      *)
(*                                                                  *)
(********************************************************************)

e1111=0;
e2111=-Pi^4/9;
e3111=(59*Pi^6)/405 + 8*Zeta[3]^2;
e4111=(-5477*Pi^8)/28350 + 24*MZV[{5, 3}] - 4*Pi^2*Zeta[3]^2 - 40*Zeta[3]*Zeta[5];
e5111=(379957*Pi^10)/1403325 - 8*Pi^2*MZV[{5, 3}] - 192*MZV[{7, 3}] + (232*Pi^4*Zeta[3]^2)/45 + 64*Pi^2*Zeta[3]*Zeta[5] - 444*Zeta[5]^2 - 1008*Zeta[3]*Zeta[7];
E1111=-Pi^2/3;
E2111=(13*Pi^4)/45;
E3111=(-188*Pi^6)/567 + 8*Zeta[3]^2;
E4111=(36271*Pi^8)/85050 - 24*MZV[{5, 3}] + (4*Pi^2*Zeta[3]^2)/3 - 280*Zeta[3]*Zeta[5];
E5111=(-1666501*Pi^10)/2806650 + 8*Pi^2*MZV[{5, 3}] + 264*MZV[{7, 3}] - (308*Pi^4*Zeta[3]^2)/45 - (104*Pi^2*Zeta[3]*Zeta[5])/3 + 2664*Zeta[5]^2 + 5376*Zeta[3]*Zeta[7];
e11vv=-HPL[{1}, 1 - v]^2 - 2*HPL[{2}, 1 - v];
e21vv=-Pi^4/9 + (Pi^2*HPL[{1}, 1 - v]^2)/3 + HPL[{1}, 1 - v]^4/2 + (2*Pi^2*HPL[{2}, 1 - v])/3 + 2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v] + 4*HPL[{1}, 1 - v]*HPL[{3}, 1 - v] + 4*HPL[{4}, 1 - v] - 4*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v] - 4*HPL[{3, 1}, 1 - v] + 12*HPL[{2, 1, 1}, 1 - v];
e31vv=(59*Pi^6)/405 - (2*Pi^4*HPL[{1}, 1 - v]^2)/9 - (Pi^2*HPL[{1}, 1 - v]^4)/3 - HPL[{1}, 1 - v]^6/6 - (4*Pi^4*HPL[{2}, 1 - v])/9 - HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v] + (2*Pi^2*HPL[{2}, 1 - v]^2)/3 - HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2 - (2*HPL[{2}, 1 - v]^3)/3 - (4*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v])/3 - 4*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v] - 2*HPL[{3}, 1 - v]^2 - (4*Pi^2*HPL[{4}, 1 - v])/3 - 10*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v] + 4*HPL[{2}, 1 - v]*HPL[{4}, 1 - v] - 24*HPL[{1}, 1 - v]*HPL[{5}, 1 - v] - 24*HPL[{6}, 1 - v] - (4*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + 4*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v] + 8*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v] - 4*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] + 6*HPL[{2, 1}, 1 - v]^2 - (4*Pi^2*HPL[{3, 1}, 1 - v])/3 + 14*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v] + 12*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] + 16*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v] + 16*HPL[{5, 1}, 1 - v] - 4*Pi^2*HPL[{2, 1, 1}, 1 - v] - 18*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - 12*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 16*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 72*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 16*HPL[{3, 2, 1}, 1 - v] - 72*HPL[{4, 1, 1}, 1 - v] + 48*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 48*HPL[{3, 1, 1, 1}, 1 - v] - 120*HPL[{2, 1, 1, 1, 1}, 1 - v] + 8*Zeta[3]^2;
e41vv=(-5477*Pi^8)/28350 + (577*Pi^6*HPL[{1}, 1 - v]^2)/2835 + (Pi^4*HPL[{1}, 1 - v]^4)/3 + (Pi^2*HPL[{1}, 1 - v]^6)/6 + HPL[{1}, 1 - v]^8/24 + (1154*Pi^6*HPL[{2}, 1 - v])/2835 - (22*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v])/45 - (Pi^2*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v])/3 + (HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v])/3 - (14*Pi^4*HPL[{2}, 1 - v]^2)/15 + Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2 + HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^2 + (10*Pi^2*HPL[{2}, 1 - v]^3)/9 - HPL[{2}, 1 - v]^4/3 + (8*Pi^4*HPL[{1}, 1 - v]*HPL[{3}, 1 - v])/9 + (4*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v])/3 + 2*HPL[{1}, 1 - v]^5*HPL[{3}, 1 - v] + (4*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/3 + 4*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v] + (2*Pi^2*HPL[{3}, 1 - v]^2)/3 - 4*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]^2 - 4*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]^2 + (8*Pi^4*HPL[{4}, 1 - v])/9 + 2*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v] + 8*HPL[{1}, 1 - v]^4*HPL[{4}, 1 - v] - (4*Pi^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/3 + 4*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v] + 8*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v] - 20*HPL[{4}, 1 - v]^2 + (16*Pi^2*HPL[{1}, 1 - v]*HPL[{5}, 1 - v])/3 + (92*HPL[{1}, 1 - v]^3*HPL[{5}, 1 - v])/3 + 48*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] + (16*Pi^2*HPL[{6}, 1 - v])/3 + 96*HPL[{1}, 1 - v]^2*HPL[{6}, 1 - v] - 48*HPL[{2}, 1 - v]*HPL[{6}, 1 - v] + 240*HPL[{1}, 1 - v]*HPL[{7}, 1 - v] + 240*HPL[{8}, 1 - v] + (128*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v])/45 + (4*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v])/3 - 2*HPL[{1}, 1 - v]^5*HPL[{2, 1}, 1 - v] - 8*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v] - (20*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + 4*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v] + 4*Pi^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - 4*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - 16*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] - 8*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] + 2*Pi^2*HPL[{2, 1}, 1 - v]^2 - 6*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2 - 16*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2 + (128*Pi^4*HPL[{3, 1}, 1 - v])/45 - 6*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v] - 12*HPL[{1}, 1 - v]^4*HPL[{3, 1}, 1 - v] - (44*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 4*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] + 16*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v] + 24*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v] - 8*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] - 16*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] - 36*HPL[{3, 1}, 1 - v]^2 - (8*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v])/3 - (16*HPL[{1}, 1 - v]^3*HPL[{3, 2}, 1 - v])/3 - 16*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v] + 24*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] - 16*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - (8*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v])/3 - (100*HPL[{1}, 1 - v]^3*HPL[{4, 1}, 1 - v])/3 - 32*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v] - 80*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] - 24*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - (8*Pi^2*HPL[{4, 2}, 1 - v])/3 + 8*HPL[{1}, 1 - v]^2*HPL[{4, 2}, 1 - v] + 16*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v] - 24*HPL[{1}, 1 - v]*HPL[{4, 3}, 1 - v] - (8*Pi^2*HPL[{5, 1}, 1 - v])/3 - 56*HPL[{1}, 1 - v]^2*HPL[{5, 1}, 1 - v] + 48*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v] - 72*HPL[{1}, 1 - v]*HPL[{5, 2}, 1 - v] - 24*HPL[{5, 3}, 1 - v] - 304*HPL[{1}, 1 - v]*HPL[{6, 1}, 1 - v] - 72*HPL[{6, 2}, 1 - v] - 304*HPL[{7, 1}, 1 - v] + (12*Pi^4*HPL[{2, 1, 1}, 1 - v])/5 + 2*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] + 12*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1}, 1 - v] - 4*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 12*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 20*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] + 32*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 48*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 128*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 88*HPL[{2, 1, 1}, 1 - v]^2 + 16*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + (40*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1}, 1 - v])/3 - 16*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 16*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 64*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + (160*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 + (212*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1}, 1 - v])/3 + 48*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 80*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 232*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + (8*Pi^2*HPL[{3, 1, 2}, 1 - v])/3 + 4*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v] + 8*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + 24*Pi^2*HPL[{3, 2, 1}, 1 - v] + 4*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v] - 24*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 32*HPL[{1}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + 16*HPL[{1}, 1 - v]*HPL[{3, 3, 1}, 1 - v] - 56*HPL[{3, 3, 2}, 1 - v] + (208*Pi^2*HPL[{4, 1, 1}, 1 - v])/3 + 72*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v] - 96*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 16*HPL[{1}, 1 - v]*HPL[{4, 1, 2}, 1 - v] + 160*HPL[{4, 1, 3}, 1 - v] - 32*HPL[{1}, 1 - v]*HPL[{4, 2, 1}, 1 - v] - 32*HPL[{4, 2, 2}, 1 - v] + 272*HPL[{4, 3, 1}, 1 - v] + 160*HPL[{5, 1, 2}, 1 - v] + 1072*HPL[{5, 2, 1}, 1 - v] + 2880*HPL[{6, 1, 1}, 1 - v] - (164*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1}, 1 - v])/3 - 48*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 64*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 160*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + (8*Pi^2*HPL[{2, 2, 1, 1}, 1 - v])/3 - 24*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 32*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + (32*Pi^2*HPL[{3, 1, 1, 1}, 1 - v])/3 - 120*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v] - 752*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 88*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] - 88*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] - 24*HPL[{3, 1, 2, 2}, 1 - v] - 184*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] - 24*HPL[{3, 2, 1, 2}, 1 - v] + 104*HPL[{3, 2, 2, 1}, 1 - v] + 416*HPL[{3, 3, 1, 1}, 1 - v] - 720*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] + 40*HPL[{4, 1, 1, 2}, 1 - v] + 456*HPL[{4, 1, 2, 1}, 1 - v] + 1320*HPL[{4, 2, 1, 1}, 1 - v] + 2544*HPL[{5, 1, 1, 1}, 1 - v] + 40*Pi^2*HPL[{2, 1, 1, 1, 1}, 1 - v] + 220*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1, 1, 1}, 1 - v] + 160*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 96*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] - 288*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] - 112*HPL[{2, 2, 1, 2, 1}, 1 - v] - 312*HPL[{2, 2, 2, 1, 1}, 1 - v] - 240*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] + 544*HPL[{3, 1, 1, 1, 2}, 1 - v] + 888*HPL[{3, 1, 1, 2, 1}, 1 - v] + 1120*HPL[{3, 1, 2, 1, 1}, 1 - v] + 2544*HPL[{3, 2, 1, 1, 1}, 1 - v] + 7920*HPL[{4, 1, 1, 1, 1}, 1 - v] - 600*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] - 24*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] - 80*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] - 720*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] + 1400*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] + 24*MZV[{5, 3}] + (4*Pi^2*HPL[{1}, 1 - v]^3*Zeta[3])/9 + (8*Pi^2*HPL[{2, 1}, 1 - v]*Zeta[3])/3 - 4*Pi^2*Zeta[3]^2 - 8*HPL[{1}, 1 - v]^2*Zeta[3]^2 - 16*HPL[{2}, 1 - v]*Zeta[3]^2 - (20*HPL[{1}, 1 - v]^3*Zeta[5])/3 - 40*HPL[{2, 1}, 1 - v]*Zeta[5] - 40*Zeta[3]*Zeta[5];
e51vv=(379957*Pi^10)/1403325 - (18691*Pi^8*HPL[{1}, 1 - v]^2)/85050 - (2189*Pi^6*HPL[{1}, 1 - v]^4)/5670 - (11*Pi^4*HPL[{1}, 1 - v]^6)/54 - (Pi^2*HPL[{1}, 1 - v]^8)/18 - HPL[{1}, 1 - v]^10/120 - (18691*Pi^8*HPL[{2}, 1 - v])/42525 + (2146*Pi^6*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v])/2835 + (89*Pi^4*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v])/90 + (2*Pi^2*HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v])/9 - (HPL[{1}, 1 - v]^8*HPL[{2}, 1 - v])/12 + (8*Pi^6*HPL[{2}, 1 - v]^2)/7 - (64*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2)/45 - (7*Pi^2*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^2)/3 - (HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v]^2)/2 - (206*Pi^4*HPL[{2}, 1 - v]^3)/135 + (8*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^3)/3 + (16*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^3)/9 + (17*Pi^2*HPL[{2}, 1 - v]^4)/9 - (25*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^4)/6 - 2*HPL[{2}, 1 - v]^5 - (2188*Pi^6*HPL[{1}, 1 - v]*HPL[{3}, 1 - v])/2835 - (34*Pi^4*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v])/45 - (2*Pi^2*HPL[{1}, 1 - v]^5*HPL[{3}, 1 - v])/3 - (2*HPL[{1}, 1 - v]^7*HPL[{3}, 1 - v])/3 + (8*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/9 - (4*HPL[{1}, 1 - v]^5*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/3 + (4*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v])/3 - HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v] - (8*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^3*HPL[{3}, 1 - v])/3 - (8*Pi^4*HPL[{3}, 1 - v]^2)/45 + 2*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]^2 + (25*HPL[{1}, 1 - v]^4*HPL[{3}, 1 - v]^2)/4 + (16*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]^2)/3 + 20*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]^2 - 11*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v]^2 + (62*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]^3)/3 - (2188*Pi^6*HPL[{4}, 1 - v])/2835 + (4*Pi^4*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v])/9 - 2*Pi^2*HPL[{1}, 1 - v]^4*HPL[{4}, 1 - v] - (11*HPL[{1}, 1 - v]^6*HPL[{4}, 1 - v])/3 + (16*Pi^4*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/45 - (4*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/3 - (35*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/6 - (8*Pi^2*HPL[{2}, 1 - v]^2*HPL[{4}, 1 - v])/3 - 24*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{4}, 1 - v] + 4*HPL[{2}, 1 - v]^3*HPL[{4}, 1 - v] + (8*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v])/3 + 16*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v]*HPL[{4}, 1 - v] + 88*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v] + 48*HPL[{3}, 1 - v]^2*HPL[{4}, 1 - v] + (16*Pi^2*HPL[{4}, 1 - v]^2)/3 - 31*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]^2 - 18*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]^2 + (8*Pi^4*HPL[{1}, 1 - v]*HPL[{5}, 1 - v])/15 - (44*Pi^2*HPL[{1}, 1 - v]^3*HPL[{5}, 1 - v])/9 - (56*HPL[{1}, 1 - v]^5*HPL[{5}, 1 - v])/3 - 12*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{5}, 1 - v] - 44*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{5}, 1 - v] - 8*Pi^2*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] + 62*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] + 28*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] + 216*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{5}, 1 - v] - 192*HPL[{5}, 1 - v]^2 + (8*Pi^4*HPL[{6}, 1 - v])/15 - (28*Pi^2*HPL[{1}, 1 - v]^2*HPL[{6}, 1 - v])/3 - (539*HPL[{1}, 1 - v]^4*HPL[{6}, 1 - v])/6 + 8*Pi^2*HPL[{2}, 1 - v]*HPL[{6}, 1 - v] - 68*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{6}, 1 - v] - 8*HPL[{2}, 1 - v]^2*HPL[{6}, 1 - v] - 120*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{6}, 1 - v] + 600*HPL[{4}, 1 - v]*HPL[{6}, 1 - v] - (80*Pi^2*HPL[{1}, 1 - v]*HPL[{7}, 1 - v])/3 - (1120*HPL[{1}, 1 - v]^3*HPL[{7}, 1 - v])/3 - 720*HPL[{3}, 1 - v]*HPL[{7}, 1 - v] - (80*Pi^2*HPL[{8}, 1 - v])/3 - 1320*HPL[{1}, 1 - v]^2*HPL[{8}, 1 - v] + 720*HPL[{2}, 1 - v]*HPL[{8}, 1 - v] - 3360*HPL[{1}, 1 - v]*HPL[{9}, 1 - v] - 3360*HPL[{10}, 1 - v] - (11012*Pi^6*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v])/2835 - (18*Pi^4*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v])/5 - (2*Pi^2*HPL[{1}, 1 - v]^5*HPL[{2, 1}, 1 - v])/3 + (2*HPL[{1}, 1 - v]^7*HPL[{2, 1}, 1 - v])/3 + (536*Pi^4*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/45 + (116*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/9 + (8*HPL[{1}, 1 - v]^5*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/3 - (100*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v])/3 - 14*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v] + (164*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^3*HPL[{2, 1}, 1 - v])/3 - (244*Pi^4*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/45 - (4*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + (25*HPL[{1}, 1 - v]^4*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/6 - (16*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/3 - 6*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] + 36*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - 16*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]^2*HPL[{2, 1}, 1 - v] + (56*HPL[{1}, 1 - v]^3*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + 64*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] - 80*HPL[{3}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] - (32*Pi^2*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + 60*HPL[{1}, 1 - v]^2*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] + 116*HPL[{2}, 1 - v]*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] + 224*HPL[{1}, 1 - v]*HPL[{6}, 1 - v]*HPL[{2, 1}, 1 - v] + 400*HPL[{7}, 1 - v]*HPL[{2, 1}, 1 - v] - (74*Pi^4*HPL[{2, 1}, 1 - v]^2)/15 + (2*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2)/3 + (35*HPL[{1}, 1 - v]^4*HPL[{2, 1}, 1 - v]^2)/12 + (20*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2)/3 + 15*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2 + 24*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2 + 4*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v]^2 + 44*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v]^2 - (44*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]^3)/3 - (11012*Pi^6*HPL[{3, 1}, 1 - v])/2835 + (296*Pi^4*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v])/45 + (34*Pi^2*HPL[{1}, 1 - v]^4*HPL[{3, 1}, 1 - v])/3 + (17*HPL[{1}, 1 - v]^6*HPL[{3, 1}, 1 - v])/3 + (304*Pi^4*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/15 - (100*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/3 - (133*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/6 - 48*Pi^2*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v] + 68*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v] + (148*HPL[{2}, 1 - v]^3*HPL[{3, 1}, 1 - v])/3 - 8*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v] - (106*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 32*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v] - 4*HPL[{3}, 1 - v]^2*HPL[{3, 1}, 1 - v] + (32*Pi^2*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v])/3 - 16*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] - 96*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] - 120*HPL[{1}, 1 - v]*HPL[{5}, 1 - v]*HPL[{3, 1}, 1 - v] - 176*HPL[{6}, 1 - v]*HPL[{3, 1}, 1 - v] + (400*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 48*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] - 496*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] - 352*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] - 60*HPL[{2, 1}, 1 - v]^2*HPL[{3, 1}, 1 - v] + (304*Pi^2*HPL[{3, 1}, 1 - v]^2)/3 - 72*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v]^2 - 240*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v]^2 + (52*Pi^4*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v])/15 + (16*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3, 2}, 1 - v])/9 + (16*HPL[{1}, 1 - v]^5*HPL[{3, 2}, 1 - v])/3 - (16*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v])/3 - (20*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v])/3 + 8*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3, 2}, 1 - v] - (40*Pi^2*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v])/3 - 58*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] + 104*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] - 208*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 2}, 1 - v] - 128*HPL[{5}, 1 - v]*HPL[{3, 2}, 1 - v] + 32*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] + 40*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - 200*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - 48*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{3, 2}, 1 - v] + 116*HPL[{3, 2}, 1 - v]^2 - (8*Pi^4*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v])/45 + (28*Pi^2*HPL[{1}, 1 - v]^3*HPL[{4, 1}, 1 - v])/9 + (76*HPL[{1}, 1 - v]^5*HPL[{4, 1}, 1 - v])/3 - (32*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v])/3 + 4*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v] + 68*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{4, 1}, 1 - v] + 8*Pi^2*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] + 82*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] - 204*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] - 232*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{4, 1}, 1 - v] - 200*HPL[{5}, 1 - v]*HPL[{4, 1}, 1 - v] + 32*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] + 28*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - 532*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - 24*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{4, 1}, 1 - v] + 512*HPL[{3, 2}, 1 - v]*HPL[{4, 1}, 1 - v] + 512*HPL[{4, 1}, 1 - v]^2 + (52*Pi^4*HPL[{4, 2}, 1 - v])/15 - (16*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4, 2}, 1 - v])/3 - (32*HPL[{1}, 1 - v]^4*HPL[{4, 2}, 1 - v])/3 - (32*Pi^2*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v])/3 + 16*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v] + 20*HPL[{2}, 1 - v]^2*HPL[{4, 2}, 1 - v] - 8*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4, 2}, 1 - v] - 80*HPL[{4}, 1 - v]*HPL[{4, 2}, 1 - v] - 48*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 2}, 1 - v] - 40*HPL[{3, 1}, 1 - v]*HPL[{4, 2}, 1 - v] - 8*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 3}, 1 - v] - (98*HPL[{1}, 1 - v]^3*HPL[{4, 3}, 1 - v])/3 - 176*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 3}, 1 - v] - 196*HPL[{3}, 1 - v]*HPL[{4, 3}, 1 - v] + 136*HPL[{2, 1}, 1 - v]*HPL[{4, 3}, 1 - v] - (8*Pi^4*HPL[{5, 1}, 1 - v])/45 + 4*Pi^2*HPL[{1}, 1 - v]^2*HPL[{5, 1}, 1 - v] + (85*HPL[{1}, 1 - v]^4*HPL[{5, 1}, 1 - v])/2 - (56*Pi^2*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v])/3 + 60*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v] + 16*HPL[{2}, 1 - v]^2*HPL[{5, 1}, 1 - v] + 88*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{5, 1}, 1 - v] + 2216*HPL[{4}, 1 - v]*HPL[{5, 1}, 1 - v] - 256*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{5, 1}, 1 - v] - 24*Pi^2*HPL[{1}, 1 - v]*HPL[{5, 2}, 1 - v] - 102*HPL[{1}, 1 - v]^3*HPL[{5, 2}, 1 - v] - 528*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5, 2}, 1 - v] - 572*HPL[{3}, 1 - v]*HPL[{5, 2}, 1 - v] + 400*HPL[{2, 1}, 1 - v]*HPL[{5, 2}, 1 - v] - 8*Pi^2*HPL[{5, 3}, 1 - v] + 10*HPL[{1}, 1 - v]^2*HPL[{5, 3}, 1 - v] + 20*HPL[{2}, 1 - v]*HPL[{5, 3}, 1 - v] - 520*HPL[{1}, 1 - v]*HPL[{5, 4}, 1 - v] - (64*Pi^2*HPL[{1}, 1 - v]*HPL[{6, 1}, 1 - v])/3 + (196*HPL[{1}, 1 - v]^3*HPL[{6, 1}, 1 - v])/3 - 1056*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{6, 1}, 1 - v] - 760*HPL[{3}, 1 - v]*HPL[{6, 1}, 1 - v] + 560*HPL[{2, 1}, 1 - v]*HPL[{6, 1}, 1 - v] - 24*Pi^2*HPL[{6, 2}, 1 - v] + 22*HPL[{1}, 1 - v]^2*HPL[{6, 2}, 1 - v] + 44*HPL[{2}, 1 - v]*HPL[{6, 2}, 1 - v] - 2080*HPL[{1}, 1 - v]*HPL[{6, 3}, 1 - v] - 520*HPL[{6, 4}, 1 - v] - (64*Pi^2*HPL[{7, 1}, 1 - v])/3 + 972*HPL[{1}, 1 - v]^2*HPL[{7, 1}, 1 - v] - 296*HPL[{2}, 1 - v]*HPL[{7, 1}, 1 - v] - 5200*HPL[{1}, 1 - v]*HPL[{7, 2}, 1 - v] - 2080*HPL[{7, 3}, 1 - v] - 8160*HPL[{1}, 1 - v]*HPL[{8, 1}, 1 - v] - 5200*HPL[{8, 2}, 1 - v] - 8160*HPL[{9, 1}, 1 - v] - (2036*Pi^6*HPL[{2, 1, 1}, 1 - v])/945 + (26*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v])/15 - (2*Pi^2*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1}, 1 - v])/3 - 5*HPL[{1}, 1 - v]^6*HPL[{2, 1, 1}, 1 - v] + (48*Pi^4*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/5 - 4*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - (19*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/6 - (44*Pi^2*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v])/3 - 18*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - 12*HPL[{2}, 1 - v]^3*HPL[{2, 1, 1}, 1 - v] - (2*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 - 44*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 80*HPL[{3}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - (32*Pi^2*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 - 22*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 68*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 72*HPL[{1}, 1 - v]*HPL[{5}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 180*HPL[{6}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 16*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - (118*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 - 108*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 32*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 168*HPL[{2, 1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] + (224*Pi^2*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 + 70*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 36*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 88*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 248*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 184*HPL[{4, 2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 140*HPL[{5, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + (8*Pi^2*HPL[{2, 1, 1}, 1 - v]^2)/3 - 83*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v]^2 - 190*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v]^2 - (1096*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/45 - (220*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1}, 1 - v])/9 - (16*HPL[{1}, 1 - v]^5*HPL[{2, 2, 1}, 1 - v])/3 + 136*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + (166*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 - 316*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 2, 1}, 1 - v] + (32*Pi^2*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 + 30*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 132*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 96*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 100*HPL[{5}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - (88*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 - 56*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 144*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 976*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 376*HPL[{3, 2}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 868*HPL[{4, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 200*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 12*HPL[{2, 2, 1}, 1 - v]^2 - (384*Pi^4*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/5 - (752*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1}, 1 - v])/9 - (104*HPL[{1}, 1 - v]^5*HPL[{3, 1, 1}, 1 - v])/3 - 408*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 160*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 692*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3, 1, 1}, 1 - v] + (128*Pi^2*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 + 114*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 512*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 256*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 192*HPL[{5}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - (280*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 - 140*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 12*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 10224*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 1400*HPL[{3, 2}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 2992*HPL[{4, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 528*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 76*HPL[{2, 2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 3916*HPL[{3, 1, 1}, 1 - v]^2 - (44*Pi^4*HPL[{3, 1, 2}, 1 - v])/15 - (8*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v])/3 - (28*HPL[{1}, 1 - v]^4*HPL[{3, 1, 2}, 1 - v])/3 - (16*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v])/3 - 16*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 8*HPL[{2}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v] - 16*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + 124*HPL[{4}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 56*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 252*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 56*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - (1492*Pi^4*HPL[{3, 2, 1}, 1 - v])/45 + (208*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v])/3 + (62*HPL[{1}, 1 - v]^4*HPL[{3, 2, 1}, 1 - v])/3 + 176*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 288*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 332*HPL[{2}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v] - 36*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 376*HPL[{4}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 744*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 696*HPL[{3, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 128*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - (16*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2, 2}, 1 - v])/3 + (50*HPL[{1}, 1 - v]^3*HPL[{3, 2, 2}, 1 - v])/3 - 220*HPL[{3}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + 456*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + (80*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 3, 1}, 1 - v])/3 + (206*HPL[{1}, 1 - v]^3*HPL[{3, 3, 1}, 1 - v])/3 - 136*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 3, 1}, 1 - v] - 404*HPL[{3}, 1 - v]*HPL[{3, 3, 1}, 1 - v] + 1488*HPL[{2, 1}, 1 - v]*HPL[{3, 3, 1}, 1 - v] + (56*Pi^2*HPL[{3, 3, 2}, 1 - v])/3 + 106*HPL[{1}, 1 - v]^2*HPL[{3, 3, 2}, 1 - v] - 232*HPL[{2}, 1 - v]*HPL[{3, 3, 2}, 1 - v] - (472*Pi^4*HPL[{4, 1, 1}, 1 - v])/5 + 188*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v] + (169*HPL[{1}, 1 - v]^4*HPL[{4, 1, 1}, 1 - v])/6 + (1640*Pi^2*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v])/3 - 820*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 948*HPL[{2}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v] + 1456*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 680*HPL[{4}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 2496*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 3048*HPL[{3, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 620*HPL[{2, 1, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + (80*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1, 2}, 1 - v])/3 + (254*HPL[{1}, 1 - v]^3*HPL[{4, 1, 2}, 1 - v])/3 - 136*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1, 2}, 1 - v] - 548*HPL[{3}, 1 - v]*HPL[{4, 1, 2}, 1 - v] + 1704*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 2}, 1 - v] - (160*Pi^2*HPL[{4, 1, 3}, 1 - v])/3 - 144*HPL[{1}, 1 - v]^2*HPL[{4, 1, 3}, 1 - v] + 512*HPL[{2}, 1 - v]*HPL[{4, 1, 3}, 1 - v] + (272*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 2, 1}, 1 - v])/3 + 228*HPL[{1}, 1 - v]^3*HPL[{4, 2, 1}, 1 - v] - 544*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 2, 1}, 1 - v] - 1432*HPL[{3}, 1 - v]*HPL[{4, 2, 1}, 1 - v] + 4624*HPL[{2, 1}, 1 - v]*HPL[{4, 2, 1}, 1 - v] + 16*Pi^2*HPL[{4, 2, 2}, 1 - v] + 102*HPL[{1}, 1 - v]^2*HPL[{4, 2, 2}, 1 - v] - 224*HPL[{2}, 1 - v]*HPL[{4, 2, 2}, 1 - v] - 4*HPL[{1}, 1 - v]*HPL[{4, 2, 3}, 1 - v] - (176*Pi^2*HPL[{4, 3, 1}, 1 - v])/3 - 410*HPL[{1}, 1 - v]^2*HPL[{4, 3, 1}, 1 - v] + 980*HPL[{2}, 1 - v]*HPL[{4, 3, 1}, 1 - v] + 428*HPL[{1}, 1 - v]*HPL[{4, 3, 2}, 1 - v] + 424*HPL[{4, 3, 3}, 1 - v] + 488*HPL[{1}, 1 - v]*HPL[{4, 4, 1}, 1 - v] + 1328*HPL[{4, 4, 2}, 1 - v] + (400*Pi^2*HPL[{1}, 1 - v]*HPL[{5, 1, 1}, 1 - v])/3 + 206*HPL[{1}, 1 - v]^3*HPL[{5, 1, 1}, 1 - v] - 1224*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - 2796*HPL[{3}, 1 - v]*HPL[{5, 1, 1}, 1 - v] + 8712*HPL[{2, 1}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - (64*Pi^2*HPL[{5, 1, 2}, 1 - v])/3 - 258*HPL[{1}, 1 - v]^2*HPL[{5, 1, 2}, 1 - v] + 556*HPL[{2}, 1 - v]*HPL[{5, 1, 2}, 1 - v] - 288*HPL[{1}, 1 - v]*HPL[{5, 1, 3}, 1 - v] - 2248*HPL[{5, 1, 4}, 1 - v] - (832*Pi^2*HPL[{5, 2, 1}, 1 - v])/3 - 1744*HPL[{1}, 1 - v]^2*HPL[{5, 2, 1}, 1 - v] + 4104*HPL[{2}, 1 - v]*HPL[{5, 2, 1}, 1 - v] + 904*HPL[{1}, 1 - v]*HPL[{5, 2, 2}, 1 - v] - 924*HPL[{5, 2, 3}, 1 - v] + 712*HPL[{1}, 1 - v]*HPL[{5, 3, 1}, 1 - v] + 2332*HPL[{5, 3, 2}, 1 - v] - 5920*HPL[{5, 4, 1}, 1 - v] - (2480*Pi^2*HPL[{6, 1, 1}, 1 - v])/3 - 5106*HPL[{1}, 1 - v]^2*HPL[{6, 1, 1}, 1 - v] + 10788*HPL[{2}, 1 - v]*HPL[{6, 1, 1}, 1 - v] + 928*HPL[{1}, 1 - v]*HPL[{6, 1, 2}, 1 - v] - 9280*HPL[{6, 1, 3}, 1 - v] - 472*HPL[{1}, 1 - v]*HPL[{6, 2, 1}, 1 - v] - 2216*HPL[{6, 2, 2}, 1 - v] - 30456*HPL[{6, 3, 1}, 1 - v] - 5640*HPL[{1}, 1 - v]*HPL[{7, 1, 1}, 1 - v] - 20432*HPL[{7, 1, 2}, 1 - v] - 92232*HPL[{7, 2, 1}, 1 - v] - 216840*HPL[{8, 1, 1}, 1 - v] - (184*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/15 + (20*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1}, 1 - v])/9 + (92*HPL[{1}, 1 - v]^5*HPL[{2, 1, 1, 1}, 1 - v])/3 + 16*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 24*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 56*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1, 1}, 1 - v] - (112*Pi^2*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 - 20*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 24*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 16*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 228*HPL[{5}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - (80*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 + 164*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 392*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 160*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 224*HPL[{3, 2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 596*HPL[{4, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 496*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 752*HPL[{2, 2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 2772*HPL[{3, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 1146*HPL[{2, 1, 1, 1}, 1 - v]^2 - (12*Pi^4*HPL[{2, 2, 1, 1}, 1 - v])/5 - (8*HPL[{1}, 1 - v]^4*HPL[{2, 2, 1, 1}, 1 - v])/3 + (56*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v])/3 + 20*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 36*HPL[{2}, 1 - v]^2*HPL[{2, 2, 1, 1}, 1 - v] + 36*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 64*HPL[{4}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 16*HPL[{3, 1}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 24*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 272*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] - (314*HPL[{1}, 1 - v]^3*HPL[{2, 2, 2, 1}, 1 - v])/3 + 1192*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + 276*HPL[{3}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + 120*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] - (328*Pi^4*HPL[{3, 1, 1, 1}, 1 - v])/15 + (100*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v])/3 + (463*HPL[{1}, 1 - v]^4*HPL[{3, 1, 1, 1}, 1 - v])/6 + (1096*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v])/3 + 552*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 744*HPL[{2}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v] - 4*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 500*HPL[{4}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 304*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 7012*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 1308*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + (2456*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v])/3 + (988*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1, 2}, 1 - v])/3 + 3072*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] - 1044*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] - 584*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] + (2456*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v])/3 + (1070*HPL[{1}, 1 - v]^3*HPL[{3, 1, 2, 1}, 1 - v])/3 + 3200*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] - 912*HPL[{3}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] - 488*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] + (56*Pi^2*HPL[{3, 1, 2, 2}, 1 - v])/3 + 40*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2, 2}, 1 - v] + 40*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 2}, 1 - v] + (4904*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v])/3 + (2180*HPL[{1}, 1 - v]^3*HPL[{3, 2, 1, 1}, 1 - v])/3 + 6432*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] - 1504*HPL[{3}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] - 488*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] - (32*Pi^2*HPL[{3, 2, 1, 2}, 1 - v])/3 + 8*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1, 2}, 1 - v] - 104*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 2}, 1 - v] - (1336*Pi^2*HPL[{3, 2, 2, 1}, 1 - v])/3 + 370*HPL[{1}, 1 - v]^2*HPL[{3, 2, 2, 1}, 1 - v] + 584*HPL[{2}, 1 - v]*HPL[{3, 2, 2, 1}, 1 - v] + 8*HPL[{1}, 1 - v]*HPL[{3, 2, 2, 2}, 1 - v] + 144*HPL[{1}, 1 - v]*HPL[{3, 2, 3, 1}, 1 - v] - (3952*Pi^2*HPL[{3, 3, 1, 1}, 1 - v])/3 + 1076*HPL[{1}, 1 - v]^2*HPL[{3, 3, 1, 1}, 1 - v] + 1980*HPL[{2}, 1 - v]*HPL[{3, 3, 1, 1}, 1 - v] + 144*HPL[{1}, 1 - v]*HPL[{3, 3, 1, 2}, 1 - v] + 668*HPL[{1}, 1 - v]*HPL[{3, 3, 2, 1}, 1 - v] + 28*HPL[{3, 3, 2, 2}, 1 - v] - 104*HPL[{3, 3, 3, 1}, 1 - v] + (14816*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v])/3 + (6928*HPL[{1}, 1 - v]^3*HPL[{4, 1, 1, 1}, 1 - v])/3 + 18816*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] - 53752*HPL[{3}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] - 1112*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] - (296*Pi^2*HPL[{4, 1, 1, 2}, 1 - v])/3 - 44*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1, 2}, 1 - v] - 664*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 2}, 1 - v] - 1580*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 3}, 1 - v] - (4072*Pi^2*HPL[{4, 1, 2, 1}, 1 - v])/3 + 1002*HPL[{1}, 1 - v]^2*HPL[{4, 1, 2, 1}, 1 - v] + 1356*HPL[{2}, 1 - v]*HPL[{4, 1, 2, 1}, 1 - v] - 1396*HPL[{1}, 1 - v]*HPL[{4, 1, 2, 2}, 1 - v] + 4*HPL[{4, 1, 2, 3}, 1 - v] - 2568*HPL[{1}, 1 - v]*HPL[{4, 1, 3, 1}, 1 - v] - 44*HPL[{4, 1, 3, 2}, 1 - v] - 3800*Pi^2*HPL[{4, 2, 1, 1}, 1 - v] + 3100*HPL[{1}, 1 - v]^2*HPL[{4, 2, 1, 1}, 1 - v] + 5776*HPL[{2}, 1 - v]*HPL[{4, 2, 1, 1}, 1 - v] - 792*HPL[{1}, 1 - v]*HPL[{4, 2, 1, 2}, 1 - v] + 284*HPL[{4, 2, 1, 3}, 1 - v] - 736*HPL[{1}, 1 - v]*HPL[{4, 2, 2, 1}, 1 - v] + 384*HPL[{4, 2, 2, 2}, 1 - v] + 448*HPL[{4, 2, 3, 1}, 1 - v] - 4492*HPL[{1}, 1 - v]*HPL[{4, 3, 1, 1}, 1 - v] + 564*HPL[{4, 3, 1, 2}, 1 - v] + 1716*HPL[{4, 3, 2, 1}, 1 - v] + 3620*HPL[{4, 4, 1, 1}, 1 - v] - (22240*Pi^2*HPL[{5, 1, 1, 1}, 1 - v])/3 + 6764*HPL[{1}, 1 - v]^2*HPL[{5, 1, 1, 1}, 1 - v] + 12328*HPL[{2}, 1 - v]*HPL[{5, 1, 1, 1}, 1 - v] - 4164*HPL[{1}, 1 - v]*HPL[{5, 1, 1, 2}, 1 - v] + 996*HPL[{5, 1, 1, 3}, 1 - v] - 7176*HPL[{1}, 1 - v]*HPL[{5, 1, 2, 1}, 1 - v] + 1204*HPL[{5, 1, 2, 2}, 1 - v] + 1912*HPL[{5, 1, 3, 1}, 1 - v] - 18284*HPL[{1}, 1 - v]*HPL[{5, 2, 1, 1}, 1 - v] + 2336*HPL[{5, 2, 1, 2}, 1 - v] + 6768*HPL[{5, 2, 2, 1}, 1 - v] + 13844*HPL[{5, 3, 1, 1}, 1 - v] - 45648*HPL[{1}, 1 - v]*HPL[{6, 1, 1, 1}, 1 - v] + 5204*HPL[{6, 1, 1, 2}, 1 - v] + 15304*HPL[{6, 1, 2, 1}, 1 - v] + 31468*HPL[{6, 2, 1, 1}, 1 - v] + 55952*HPL[{7, 1, 1, 1}, 1 - v] - (68*Pi^4*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 - (100*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 - (995*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1, 1, 1}, 1 - v])/6 + (80*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 - 140*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 240*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1, 1, 1}, 1 - v] + 40*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 460*HPL[{4}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 520*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] + 1500*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 2220*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] + (112*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v])/3 + (238*HPL[{1}, 1 - v]^3*HPL[{2, 1, 2, 1, 1}, 1 - v])/3 + 236*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] - 24*HPL[{3}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] - 616*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] + 112*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] + (760*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1, 1, 1}, 1 - v])/3 + 704*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] + 20*HPL[{3}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] + 1664*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] + 56*Pi^2*HPL[{2, 2, 1, 2, 1}, 1 - v] + 90*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 2, 1}, 1 - v] + 284*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 2, 1}, 1 - v] + (448*Pi^2*HPL[{2, 2, 2, 1, 1}, 1 - v])/3 + 234*HPL[{1}, 1 - v]^2*HPL[{2, 2, 2, 1, 1}, 1 - v] + 1020*HPL[{2}, 1 - v]*HPL[{2, 2, 2, 1, 1}, 1 - v] - 2184*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 2, 1}, 1 - v] + (416*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v])/3 + (580*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1, 1, 1}, 1 - v])/3 - 840*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] + 840*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] + 2120*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] - (712*Pi^2*HPL[{3, 1, 1, 1, 2}, 1 - v])/3 - 414*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1, 2}, 1 - v] + 772*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 2}, 1 - v] - 392*Pi^2*HPL[{3, 1, 1, 2, 1}, 1 - v] - 690*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 2, 1}, 1 - v] + 1208*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 2, 1}, 1 - v] - 6584*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2, 2}, 1 - v] - (1648*Pi^2*HPL[{3, 1, 2, 1, 1}, 1 - v])/3 - 938*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2, 1, 1}, 1 - v] + 1016*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 1, 1}, 1 - v] - 6776*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1, 2}, 1 - v] - 312*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 2, 1}, 1 - v] - 112*HPL[{3, 1, 2, 2, 2}, 1 - v] + 45528*HPL[{1}, 1 - v]*HPL[{3, 1, 3, 1, 1}, 1 - v] - 20*HPL[{3, 1, 3, 1, 2}, 1 - v] - (3992*Pi^2*HPL[{3, 2, 1, 1, 1}, 1 - v])/3 - 2198*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1, 1, 1}, 1 - v] + 888*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 1, 1}, 1 - v] - 13804*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1, 2}, 1 - v] - 7228*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 2, 1}, 1 - v] - 16*HPL[{3, 2, 1, 2, 2}, 1 - v] + 48*HPL[{3, 2, 1, 3, 1}, 1 - v] + 19488*HPL[{1}, 1 - v]*HPL[{3, 2, 2, 1, 1}, 1 - v] + 336*HPL[{3, 2, 2, 1, 2}, 1 - v] - 1860*HPL[{3, 2, 2, 2, 1}, 1 - v] - 7048*HPL[{3, 2, 3, 1, 1}, 1 - v] + 66332*HPL[{1}, 1 - v]*HPL[{3, 3, 1, 1, 1}, 1 - v] + 1116*HPL[{3, 3, 1, 1, 2}, 1 - v] - 6412*HPL[{3, 3, 1, 2, 1}, 1 - v] - 22988*HPL[{3, 3, 2, 1, 1}, 1 - v] - (11824*Pi^2*HPL[{4, 1, 1, 1, 1}, 1 - v])/3 - 7140*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1, 1, 1}, 1 - v] + 2380*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 1, 1}, 1 - v] - 40804*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1, 2}, 1 - v] + 48640*HPL[{4, 1, 1, 1, 3}, 1 - v] - 20844*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 2, 1}, 1 - v] + 49416*HPL[{4, 1, 1, 2, 2}, 1 - v] + 98368*HPL[{4, 1, 1, 3, 1}, 1 - v] + 59440*HPL[{1}, 1 - v]*HPL[{4, 1, 2, 1, 1}, 1 - v] + 50392*HPL[{4, 1, 2, 1, 2}, 1 - v] + 92016*HPL[{4, 1, 2, 2, 1}, 1 - v] + 123784*HPL[{4, 1, 3, 1, 1}, 1 - v] + 200148*HPL[{1}, 1 - v]*HPL[{4, 2, 1, 1, 1}, 1 - v] + 52020*HPL[{4, 2, 1, 1, 2}, 1 - v] + 77484*HPL[{4, 2, 1, 2, 1}, 1 - v] + 75704*HPL[{4, 2, 2, 1, 1}, 1 - v] + 192892*HPL[{4, 3, 1, 1, 1}, 1 - v] + 400640*HPL[{1}, 1 - v]*HPL[{5, 1, 1, 1, 1}, 1 - v] + 201140*HPL[{5, 1, 1, 1, 2}, 1 - v] + 348168*HPL[{5, 1, 1, 2, 1}, 1 - v] + 440512*HPL[{5, 1, 2, 1, 1}, 1 - v] + 771108*HPL[{5, 2, 1, 1, 1}, 1 - v] + 1925120*HPL[{6, 1, 1, 1, 1}, 1 - v] + 40*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] + 740*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] + 560*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] - 820*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] + 2020*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] + 16*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] - 68*HPL[{2}, 1 - v]*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] + (104*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - v])/3 - 40*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] - 68*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] - 36*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 2, 1}, 1 - v] - 532*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 2, 1, 1}, 1 - v] - 1392*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1, 1, 1}, 1 - v] - 316*HPL[{2, 2, 2, 1, 2, 1}, 1 - v] - 1236*HPL[{2, 2, 2, 2, 1, 1}, 1 - v] + 8*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] + 1060*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] - 103544*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] + 1888*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1, 2}, 1 - v] + 4228*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 2, 1}, 1 - v] - 3384*HPL[{3, 1, 1, 1, 2, 2}, 1 - v] + 5788*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2, 1, 1}, 1 - v] - 5560*HPL[{3, 1, 1, 2, 1, 2}, 1 - v] - 2980*HPL[{3, 1, 1, 2, 2, 1}, 1 - v] + 6912*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1, 1, 1}, 1 - v] - 5620*HPL[{3, 1, 2, 1, 1, 2}, 1 - v] - 3408*HPL[{3, 1, 2, 1, 2, 1}, 1 - v] - 956*HPL[{3, 1, 2, 2, 1, 1}, 1 - v] + 6764*HPL[{3, 1, 3, 1, 1, 1}, 1 - v] + 13360*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1, 1, 1}, 1 - v] - 8984*HPL[{3, 2, 1, 1, 1, 2}, 1 - v] - 10024*HPL[{3, 2, 1, 1, 2, 1}, 1 - v] - 9524*HPL[{3, 2, 1, 2, 1, 1}, 1 - v] - 13068*HPL[{3, 2, 2, 1, 1, 1}, 1 - v] - 25800*HPL[{3, 3, 1, 1, 1, 1}, 1 - v] + 41920*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1, 1, 1}, 1 - v] - 27892*HPL[{4, 1, 1, 1, 1, 2}, 1 - v] - 31320*HPL[{4, 1, 1, 1, 2, 1}, 1 - v] - 29900*HPL[{4, 1, 1, 2, 1, 1}, 1 - v] - 40400*HPL[{4, 1, 2, 1, 1, 1}, 1 - v] - 77660*HPL[{4, 2, 1, 1, 1, 1}, 1 - v] - 153740*HPL[{5, 1, 1, 1, 1, 1}, 1 - v] - (1400*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v])/3 - 2870*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] - 2100*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] - 928*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 2, 1, 1, 1}, 1 - v] - 3680*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1, 1, 1}, 1 - v] + 1208*HPL[{2, 1, 2, 1, 2, 1, 1}, 1 - v] - 9120*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1, 1, 1}, 1 - v] - 3572*HPL[{2, 2, 1, 1, 1, 2, 1}, 1 - v] - 6988*HPL[{2, 2, 1, 1, 2, 1, 1}, 1 - v] - 19628*HPL[{2, 2, 1, 2, 1, 1, 1}, 1 - v] - 52204*HPL[{2, 2, 2, 1, 1, 1, 1}, 1 - v] - 21840*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1, 1, 1}, 1 - v] + 105536*HPL[{3, 1, 1, 1, 1, 1, 2}, 1 - v] + 203552*HPL[{3, 1, 1, 1, 1, 2, 1}, 1 - v] + 301512*HPL[{3, 1, 1, 1, 2, 1, 1}, 1 - v] + 380924*HPL[{3, 1, 1, 2, 1, 1, 1}, 1 - v] + 420112*HPL[{3, 1, 2, 1, 1, 1, 1}, 1 - v] + 626548*HPL[{3, 2, 1, 1, 1, 1, 1}, 1 - v] + 1875944*HPL[{4, 1, 1, 1, 1, 1, 1}, 1 - v] + 7840*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, 1 - v] - 320*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, 1 - v] - 1300*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, 1 - v] - 3220*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, 1 - v] + 560*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, 1 - v] - 17640*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, 1 - v] - 8*Pi^2*MZV[{5, 3}] + 16*HPL[{1}, 1 - v]^2*MZV[{5, 3}] + 32*HPL[{2}, 1 - v]*MZV[{5, 3}] - 192*MZV[{7, 3}] - (32*Pi^4*HPL[{1}, 1 - v]^3*Zeta[3])/45 - (4*Pi^2*HPL[{1}, 1 - v]^5*Zeta[3])/9 + (20*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*Zeta[3])/9 - 4*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*Zeta[3] + (8*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*Zeta[3])/3 - (32*Pi^2*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*Zeta[3])/3 - (32*Pi^2*HPL[{5}, 1 - v]*Zeta[3])/3 - (64*Pi^4*HPL[{2, 1}, 1 - v]*Zeta[3])/15 - (20*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*Zeta[3])/3 + (64*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*Zeta[3])/3 + (16*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*Zeta[3])/3 - (16*Pi^2*HPL[{3, 2}, 1 - v]*Zeta[3])/3 - (16*Pi^2*HPL[{4, 1}, 1 - v]*Zeta[3])/3 - 40*Pi^2*HPL[{2, 2, 1}, 1 - v]*Zeta[3] - 120*Pi^2*HPL[{3, 1, 1}, 1 - v]*Zeta[3] - (80*Pi^2*HPL[{2, 1, 1, 1}, 1 - v]*Zeta[3])/3 + (232*Pi^4*Zeta[3]^2)/45 + 4*HPL[{1}, 1 - v]^4*Zeta[3]^2 + 16*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*Zeta[3]^2 + 32*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*Zeta[3]^2 + 32*HPL[{4}, 1 - v]*Zeta[3]^2 - 32*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*Zeta[3]^2 - 32*HPL[{3, 1}, 1 - v]*Zeta[3]^2 + 96*HPL[{2, 1, 1}, 1 - v]*Zeta[3]^2 - (32*Pi^2*HPL[{1}, 1 - v]^3*Zeta[5])/9 + (20*HPL[{1}, 1 - v]^5*Zeta[5])/3 - (100*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*Zeta[5])/3 + 60*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*Zeta[5] - 40*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*Zeta[5] + 160*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*Zeta[5] + 160*HPL[{5}, 1 - v]*Zeta[5] - (64*Pi^2*HPL[{2, 1}, 1 - v]*Zeta[5])/3 + 100*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*Zeta[5] - 320*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*Zeta[5] - 80*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*Zeta[5] + 80*HPL[{3, 2}, 1 - v]*Zeta[5] + 80*HPL[{4, 1}, 1 - v]*Zeta[5] + 600*HPL[{2, 2, 1}, 1 - v]*Zeta[5] + 1800*HPL[{3, 1, 1}, 1 - v]*Zeta[5] + 400*HPL[{2, 1, 1, 1}, 1 - v]*Zeta[5] + 64*Pi^2*Zeta[3]*Zeta[5] + 240*HPL[{1}, 1 - v]^2*Zeta[3]*Zeta[5] + 480*HPL[{2}, 1 - v]*Zeta[3]*Zeta[5] - 444*Zeta[5]^2 + (448*HPL[{1}, 1 - v]^3*Zeta[7])/3 + 896*HPL[{2, 1}, 1 - v]*Zeta[7] - 1008*Zeta[3]*Zeta[7];
E11vv=-Pi^2/3;
E21vv=(13*Pi^4)/45 - (Pi^2*HPL[{1}, 1 - v]^2)/3 - HPL[{1}, 1 - v]^4/4 - (2*Pi^2*HPL[{2}, 1 - v])/3 + HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v] + HPL[{2}, 1 - v]^2 - 4*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v] - 4*HPL[{3, 1}, 1 - v];
E31vv=(-188*Pi^6)/567 + (7*Pi^4*HPL[{1}, 1 - v]^2)/15 + (19*Pi^2*HPL[{1}, 1 - v]^4)/36 + HPL[{1}, 1 - v]^6/9 + (14*Pi^4*HPL[{2}, 1 - v])/15 - (5*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v])/3 - (4*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v])/3 - (5*Pi^2*HPL[{2}, 1 - v]^2)/3 + 2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2 + (4*HPL[{2}, 1 - v]^3)/3 + (20*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + 4*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v] - 16*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v] + 4*HPL[{2, 1}, 1 - v]^2 + (20*Pi^2*HPL[{3, 1}, 1 - v])/3 - 8*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v] - 16*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] + (8*Pi^2*HPL[{2, 1, 1}, 1 - v])/3 - 4*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - 8*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 32*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 96*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 32*HPL[{3, 2, 1}, 1 - v] + 96*HPL[{4, 1, 1}, 1 - v] + 16*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 16*HPL[{3, 1, 1, 1}, 1 - v] + 8*Zeta[3]^2;
E41vv=(36271*Pi^8)/85050 - (16*Pi^6*HPL[{1}, 1 - v]^2)/27 - (143*Pi^4*HPL[{1}, 1 - v]^4)/180 - (143*Pi^2*HPL[{1}, 1 - v]^6)/540 - (5*HPL[{1}, 1 - v]^8)/192 - (32*Pi^6*HPL[{2}, 1 - v])/27 + (23*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v])/9 + (61*Pi^2*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v])/18 + (89*HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v])/120 + (23*Pi^4*HPL[{2}, 1 - v]^2)/9 - (19*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2)/3 - (71*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^2)/12 - (38*Pi^2*HPL[{2}, 1 - v]^3)/9 + (17*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^3)/3 + (17*HPL[{2}, 1 - v]^4)/6 + (4*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v])/9 + (41*HPL[{1}, 1 - v]^5*HPL[{3}, 1 - v])/60 - (8*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/3 - (29*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/3 - 3*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v] - (8*Pi^2*HPL[{3}, 1 - v]^2)/3 + (4*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v])/3 + (HPL[{1}, 1 - v]^4*HPL[{4}, 1 - v])/12 + (8*Pi^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/3 + 3*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v] + 3*HPL[{2}, 1 - v]^2*HPL[{4}, 1 - v] - 36*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v] - 54*HPL[{4}, 1 - v]^2 - 8*HPL[{1}, 1 - v]^3*HPL[{5}, 1 - v] + 36*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5}, 1 - v] + 72*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] - 18*HPL[{1}, 1 - v]^2*HPL[{6}, 1 - v] - 36*HPL[{2}, 1 - v]*HPL[{6}, 1 - v] - (92*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v])/9 - (28*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v])/3 - (47*HPL[{1}, 1 - v]^5*HPL[{2, 1}, 1 - v])/20 + 48*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v] + (79*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/3 - 80*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v] + (16*Pi^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + 32*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - 52*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] + 36*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] - 84*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] - 4*Pi^2*HPL[{2, 1}, 1 - v]^2 - 12*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2 + 2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2 - (92*Pi^4*HPL[{3, 1}, 1 - v])/9 + 24*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v] + (227*HPL[{1}, 1 - v]^4*HPL[{3, 1}, 1 - v])/12 + 48*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] - 79*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] - 79*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v] - 36*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v] + 120*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] + 268*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] + 186*HPL[{3, 1}, 1 - v]^2 + (16*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v])/3 + (70*HPL[{1}, 1 - v]^3*HPL[{3, 2}, 1 - v])/3 + 12*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v] - 12*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] + 128*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] + (32*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v])/3 + (164*HPL[{1}, 1 - v]^3*HPL[{4, 1}, 1 - v])/3 - 12*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v] - 24*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] + 340*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] + (16*Pi^2*HPL[{4, 2}, 1 - v])/3 - 6*HPL[{1}, 1 - v]^2*HPL[{4, 2}, 1 - v] - 12*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v] + 72*HPL[{1}, 1 - v]*HPL[{4, 3}, 1 - v] + (32*Pi^2*HPL[{5, 1}, 1 - v])/3 + 6*HPL[{1}, 1 - v]^2*HPL[{5, 1}, 1 - v] + 12*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v] + 216*HPL[{1}, 1 - v]*HPL[{5, 2}, 1 - v] + 72*HPL[{5, 3}, 1 - v] + 432*HPL[{1}, 1 - v]*HPL[{6, 1}, 1 - v] + 216*HPL[{6, 2}, 1 - v] + 432*HPL[{7, 1}, 1 - v] - (56*Pi^4*HPL[{2, 1, 1}, 1 - v])/15 + (8*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v])/3 + (11*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1}, 1 - v])/4 + (32*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 + 21*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 16*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - 20*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 76*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 20*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 76*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 26*HPL[{2, 1, 1}, 1 - v]^2 - 96*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - (134*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1}, 1 - v])/3 + 314*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 116*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 16*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 288*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - (410*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1}, 1 - v])/3 - 848*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 404*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 28*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - (16*Pi^2*HPL[{3, 1, 2}, 1 - v])/3 - 30*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v] - 60*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 112*Pi^2*HPL[{3, 2, 1}, 1 - v] + 52*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v] + 104*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 18*HPL[{1}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + 36*HPL[{1}, 1 - v]*HPL[{3, 3, 1}, 1 - v] + 36*HPL[{3, 3, 2}, 1 - v] - 320*Pi^2*HPL[{4, 1, 1}, 1 - v] + 244*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v] + 488*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 36*HPL[{1}, 1 - v]*HPL[{4, 1, 2}, 1 - v] - 156*HPL[{4, 1, 3}, 1 - v] + 216*HPL[{1}, 1 - v]*HPL[{4, 2, 1}, 1 - v] - 30*HPL[{4, 2, 2}, 1 - v] - 288*HPL[{4, 3, 1}, 1 - v] + 540*HPL[{1}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - 216*HPL[{5, 1, 2}, 1 - v] - 972*HPL[{5, 2, 1}, 1 - v] - 2268*HPL[{6, 1, 1}, 1 - v] - (32*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 - 2*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1}, 1 - v] - 62*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 8*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 88*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - (16*Pi^2*HPL[{2, 2, 1, 1}, 1 - v])/3 - 18*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 1}, 1 - v] + 74*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 598*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] - 32*Pi^2*HPL[{3, 1, 1, 1}, 1 - v] - 88*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v] - 680*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 1810*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] + 1888*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] + 94*HPL[{3, 1, 2, 2}, 1 - v] + 3838*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] + 196*HPL[{3, 2, 1, 2}, 1 - v] - 472*HPL[{3, 2, 2, 1}, 1 - v] - 2052*HPL[{3, 3, 1, 1}, 1 - v] + 11264*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] + 274*HPL[{4, 1, 1, 2}, 1 - v] - 1904*HPL[{4, 1, 2, 1}, 1 - v] - 6614*HPL[{4, 2, 1, 1}, 1 - v] - 13936*HPL[{5, 1, 1, 1}, 1 - v] - (112*Pi^2*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 + 182*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 16*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] + 30*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] - 84*HPL[{2, 2, 1, 2, 1}, 1 - v] - 362*HPL[{2, 2, 2, 1, 1}, 1 - v] + 310*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] + 906*HPL[{3, 1, 1, 1, 2}, 1 - v] + 1524*HPL[{3, 1, 1, 2, 1}, 1 - v] + 1582*HPL[{3, 1, 2, 1, 1}, 1 - v] + 2752*HPL[{3, 2, 1, 1, 1}, 1 - v] + 8650*HPL[{4, 1, 1, 1, 1}, 1 - v] - 114*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] + 44*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] + 38*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] - 546*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] + 42*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] - 24*MZV[{5, 3}] - (4*Pi^2*HPL[{1}, 1 - v]^3*Zeta[3])/3 - 8*Pi^2*HPL[{2, 1}, 1 - v]*Zeta[3] + (4*Pi^2*Zeta[3]^2)/3 + 20*HPL[{1}, 1 - v]^3*Zeta[5] + 120*HPL[{2, 1}, 1 - v]*Zeta[5] - 280*Zeta[3]*Zeta[5];
E51vv=(-1666501*Pi^10)/2806650 + (1355*Pi^8*HPL[{1}, 1 - v]^2)/1701 + (39*Pi^6*HPL[{1}, 1 - v]^4)/35 + (721*Pi^4*HPL[{1}, 1 - v]^6)/1620 + (4621*Pi^2*HPL[{1}, 1 - v]^8)/60480 + (7*HPL[{1}, 1 - v]^10)/1800 + (2710*Pi^8*HPL[{2}, 1 - v])/1701 - (10468*Pi^6*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v])/2835 - (325*Pi^4*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v])/54 - (2291*Pi^2*HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v])/1080 - (79*HPL[{1}, 1 - v]^8*HPL[{2}, 1 - v])/315 - (10468*Pi^6*HPL[{2}, 1 - v]^2)/2835 + (103*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2)/9 + (569*Pi^2*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^2)/36 + (61*HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v]^2)/15 + (206*Pi^4*HPL[{2}, 1 - v]^3)/27 - (55*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^3)/3 - (140*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^3)/9 - (55*Pi^2*HPL[{2}, 1 - v]^4)/6 + (56*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^4)/3 + (112*HPL[{2}, 1 - v]^5)/15 - (8*Pi^4*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v])/9 - (21*Pi^2*HPL[{1}, 1 - v]^5*HPL[{3}, 1 - v])/20 - (23*HPL[{1}, 1 - v]^7*HPL[{3}, 1 - v])/42 + (24*Pi^4*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/5 + (73*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/9 + (236*HPL[{1}, 1 - v]^5*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/15 + (7*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v])/3 - 34*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v] + (44*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^3*HPL[{3}, 1 - v])/3 + (24*Pi^4*HPL[{3}, 1 - v]^2)/5 - 8*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]^2 - (47*HPL[{1}, 1 - v]^4*HPL[{3}, 1 - v]^2)/2 - 16*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]^2 + 42*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]^2 + 42*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v]^2 - (12*Pi^4*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v])/5 - (109*Pi^2*HPL[{1}, 1 - v]^4*HPL[{4}, 1 - v])/36 - (5*HPL[{1}, 1 - v]^6*HPL[{4}, 1 - v])/6 - (24*Pi^4*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/5 + (41*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/3 + (98*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/3 + (41*Pi^2*HPL[{2}, 1 - v]^2*HPL[{4}, 1 - v])/3 - 18*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{4}, 1 - v] - 12*HPL[{2}, 1 - v]^3*HPL[{4}, 1 - v] - (44*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v])/3 - (76*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v]*HPL[{4}, 1 - v])/3 + 32*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v] + 32*HPL[{3}, 1 - v]^2*HPL[{4}, 1 - v] - 22*Pi^2*HPL[{4}, 1 - v]^2 - 128*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]^2 - 256*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]^2 - (32*Pi^2*HPL[{1}, 1 - v]^3*HPL[{5}, 1 - v])/9 + 4*HPL[{1}, 1 - v]^5*HPL[{5}, 1 - v] + (44*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5}, 1 - v])/3 + (40*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{5}, 1 - v])/3 - 16*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{5}, 1 - v] + (88*Pi^2*HPL[{3}, 1 - v]*HPL[{5}, 1 - v])/3 + 240*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] + 480*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] - 800*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{5}, 1 - v] - 1600*HPL[{5}, 1 - v]^2 - (22*Pi^2*HPL[{1}, 1 - v]^2*HPL[{6}, 1 - v])/3 + (118*HPL[{1}, 1 - v]^4*HPL[{6}, 1 - v])/3 - (44*Pi^2*HPL[{2}, 1 - v]*HPL[{6}, 1 - v])/3 - 224*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{6}, 1 - v] - 224*HPL[{2}, 1 - v]^2*HPL[{6}, 1 - v] + 800*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{6}, 1 - v] + 2400*HPL[{4}, 1 - v]*HPL[{6}, 1 - v] + (560*HPL[{1}, 1 - v]^3*HPL[{7}, 1 - v])/3 - 800*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{7}, 1 - v] - 1600*HPL[{3}, 1 - v]*HPL[{7}, 1 - v] + 400*HPL[{1}, 1 - v]^2*HPL[{8}, 1 - v] + 800*HPL[{2}, 1 - v]*HPL[{8}, 1 - v] + (41872*Pi^6*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v])/2835 + (148*Pi^4*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v])/9 + (1081*Pi^2*HPL[{1}, 1 - v]^5*HPL[{2, 1}, 1 - v])/180 + (59*HPL[{1}, 1 - v]^7*HPL[{2, 1}, 1 - v])/63 - (776*Pi^4*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/9 - (245*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/3 - (242*HPL[{1}, 1 - v]^5*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/15 + (668*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v])/3 + (416*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v])/3 - 256*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^3*HPL[{2, 1}, 1 - v] - (152*Pi^4*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/15 - (32*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/3 - (109*HPL[{1}, 1 - v]^4*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + 44*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] + 252*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - 248*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - 204*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]^2*HPL[{2, 1}, 1 - v] - (100*Pi^2*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v])/3 - 100*HPL[{1}, 1 - v]^3*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] + 216*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] - 184*HPL[{3}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] - 36*Pi^2*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] - 264*HPL[{1}, 1 - v]^2*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] + 112*HPL[{2}, 1 - v]*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] - 224*HPL[{1}, 1 - v]*HPL[{6}, 1 - v]*HPL[{2, 1}, 1 - v] + 1920*HPL[{7}, 1 - v]*HPL[{2, 1}, 1 - v] + (56*Pi^4*HPL[{2, 1}, 1 - v]^2)/9 - (16*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2)/3 + (31*HPL[{1}, 1 - v]^4*HPL[{2, 1}, 1 - v]^2)/6 - (74*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2)/3 + 86*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2 + 28*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2 - 160*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v]^2 - (140*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]^3)/3 + (41872*Pi^6*HPL[{3, 1}, 1 - v])/2835 - (388*Pi^4*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v])/9 - (2159*Pi^2*HPL[{1}, 1 - v]^4*HPL[{3, 1}, 1 - v])/36 - (1061*HPL[{1}, 1 - v]^6*HPL[{3, 1}, 1 - v])/90 - (776*Pi^4*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/9 + 225*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] + (494*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 225*Pi^2*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v] - 302*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v] - (604*HPL[{2}, 1 - v]^3*HPL[{3, 1}, 1 - v])/3 + (100*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 252*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v] + 344*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v] - 240*HPL[{3}, 1 - v]^2*HPL[{3, 1}, 1 - v] + (8*Pi^2*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 404*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] + 808*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] + 224*HPL[{1}, 1 - v]*HPL[{5}, 1 - v]*HPL[{3, 1}, 1 - v] - 2144*HPL[{6}, 1 - v]*HPL[{3, 1}, 1 - v] - (2588*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v])/3 - (1244*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 2400*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] + 1168*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] - 72*HPL[{2, 1}, 1 - v]^2*HPL[{3, 1}, 1 - v] - 422*Pi^2*HPL[{3, 1}, 1 - v]^2 + 290*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v]^2 + 580*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v]^2 - (48*Pi^4*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v])/5 - (154*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3, 2}, 1 - v])/9 - (578*HPL[{1}, 1 - v]^5*HPL[{3, 2}, 1 - v])/15 - 12*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v] + (568*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v])/3 - 80*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3, 2}, 1 - v] + (124*Pi^2*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v])/3 - 176*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] - 352*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] - 32*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 2}, 1 - v] - 544*HPL[{5}, 1 - v]*HPL[{3, 2}, 1 - v] - (272*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v])/3 - 664*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] + 1296*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - 384*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - 336*HPL[{3, 2}, 1 - v]^2 - (96*Pi^4*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v])/5 - (364*Pi^2*HPL[{1}, 1 - v]^3*HPL[{4, 1}, 1 - v])/9 - (433*HPL[{1}, 1 - v]^5*HPL[{4, 1}, 1 - v])/5 + (28*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v])/3 + (1264*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v])/3 - 132*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{4, 1}, 1 - v] + (56*Pi^2*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v])/3 + 76*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] + 152*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] - 288*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{4, 1}, 1 - v] + 1280*HPL[{5}, 1 - v]*HPL[{4, 1}, 1 - v] - 252*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - 1208*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] + 2792*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - 656*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - 680*HPL[{3, 2}, 1 - v]*HPL[{4, 1}, 1 - v] + 7760*HPL[{4, 1}, 1 - v]^2 - (48*Pi^4*HPL[{4, 2}, 1 - v])/5 + 6*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4, 2}, 1 - v] + (86*HPL[{1}, 1 - v]^4*HPL[{4, 2}, 1 - v])/3 + 12*Pi^2*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v] - 96*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v] - 96*HPL[{2}, 1 - v]^2*HPL[{4, 2}, 1 - v] + 512*HPL[{4}, 1 - v]*HPL[{4, 2}, 1 - v] + 384*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 2}, 1 - v] + 384*HPL[{3, 1}, 1 - v]*HPL[{4, 2}, 1 - v] + (88*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 3}, 1 - v])/3 + (188*HPL[{1}, 1 - v]^3*HPL[{4, 3}, 1 - v])/3 - 64*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 3}, 1 - v] - 128*HPL[{3}, 1 - v]*HPL[{4, 3}, 1 - v] + 440*HPL[{2, 1}, 1 - v]*HPL[{4, 3}, 1 - v] - (96*Pi^4*HPL[{5, 1}, 1 - v])/5 - (14*Pi^2*HPL[{1}, 1 - v]^2*HPL[{5, 1}, 1 - v])/3 + 12*HPL[{1}, 1 - v]^4*HPL[{5, 1}, 1 - v] - (28*Pi^2*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v])/3 + 56*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v] + 56*HPL[{2}, 1 - v]^2*HPL[{5, 1}, 1 - v] - 608*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{5, 1}, 1 - v] - 672*HPL[{4}, 1 - v]*HPL[{5, 1}, 1 - v] + 656*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{5, 1}, 1 - v] + 2144*HPL[{3, 1}, 1 - v]*HPL[{5, 1}, 1 - v] + 88*Pi^2*HPL[{1}, 1 - v]*HPL[{5, 2}, 1 - v] + 188*HPL[{1}, 1 - v]^3*HPL[{5, 2}, 1 - v] - 192*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5, 2}, 1 - v] - 384*HPL[{3}, 1 - v]*HPL[{5, 2}, 1 - v] + 1320*HPL[{2, 1}, 1 - v]*HPL[{5, 2}, 1 - v] + (88*Pi^2*HPL[{5, 3}, 1 - v])/3 + 32*HPL[{1}, 1 - v]^2*HPL[{5, 3}, 1 - v] + 64*HPL[{2}, 1 - v]*HPL[{5, 3}, 1 - v] + 1600*HPL[{1}, 1 - v]*HPL[{5, 4}, 1 - v] + 176*Pi^2*HPL[{1}, 1 - v]*HPL[{6, 1}, 1 - v] + (688*HPL[{1}, 1 - v]^3*HPL[{6, 1}, 1 - v])/3 + 224*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{6, 1}, 1 - v] + 448*HPL[{3}, 1 - v]*HPL[{6, 1}, 1 - v] + 1152*HPL[{2, 1}, 1 - v]*HPL[{6, 1}, 1 - v] + 88*Pi^2*HPL[{6, 2}, 1 - v] + 96*HPL[{1}, 1 - v]^2*HPL[{6, 2}, 1 - v] + 192*HPL[{2}, 1 - v]*HPL[{6, 2}, 1 - v] + 6400*HPL[{1}, 1 - v]*HPL[{6, 3}, 1 - v] + 1600*HPL[{6, 4}, 1 - v] + 176*Pi^2*HPL[{7, 1}, 1 - v] - 112*HPL[{1}, 1 - v]^2*HPL[{7, 1}, 1 - v] - 224*HPL[{2}, 1 - v]*HPL[{7, 1}, 1 - v] + 16000*HPL[{1}, 1 - v]*HPL[{7, 2}, 1 - v] + 6400*HPL[{7, 3}, 1 - v] + 32000*HPL[{1}, 1 - v]*HPL[{8, 1}, 1 - v] + 16000*HPL[{8, 2}, 1 - v] + 32000*HPL[{9, 1}, 1 - v] + (4336*Pi^6*HPL[{2, 1, 1}, 1 - v])/945 - (32*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v])/9 - (229*Pi^2*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1}, 1 - v])/36 - (47*HPL[{1}, 1 - v]^6*HPL[{2, 1, 1}, 1 - v])/45 - (160*Pi^4*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/9 + (43*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 - (34*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 + 44*Pi^2*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - 48*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - (32*HPL[{2}, 1 - v]^3*HPL[{2, 1, 1}, 1 - v])/3 - (28*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 - (4*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 + 56*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 240*HPL[{3}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - (100*Pi^2*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 - 52*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 424*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 400*HPL[{1}, 1 - v]*HPL[{5}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 1840*HPL[{6}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + (268*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 + (100*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 - 456*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 416*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 152*HPL[{2, 1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - 164*Pi^2*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 156*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 360*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 112*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 624*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 112*HPL[{4, 2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 1136*HPL[{5, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + (14*Pi^2*HPL[{2, 1, 1}, 1 - v]^2)/3 - 44*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v]^2 - 228*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v]^2 + (1552*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/9 + (1442*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1}, 1 - v])/9 + (338*HPL[{1}, 1 - v]^5*HPL[{2, 2, 1}, 1 - v])/15 - 886*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - (1724*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 + 1544*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 2, 1}, 1 - v] - (196*Pi^2*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 - 480*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 1000*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 496*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 640*HPL[{5}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + (256*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 - 408*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 448*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 4744*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 2624*HPL[{3, 2}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 5208*HPL[{4, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 688*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 816*HPL[{2, 2, 1}, 1 - v]^2 + (1552*Pi^4*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 + 486*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1}, 1 - v] + (1051*HPL[{1}, 1 - v]^5*HPL[{3, 1, 1}, 1 - v])/15 + (7832*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 + (5204*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 + 3972*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3, 1, 1}, 1 - v] - 172*Pi^2*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 1312*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 2624*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 1888*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 3360*HPL[{5}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + (916*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 - 1328*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 2464*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 55592*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 8096*HPL[{3, 2}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 15112*HPL[{4, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 2352*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 5120*HPL[{2, 2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 13704*HPL[{3, 1, 1}, 1 - v]^2 + (152*Pi^4*HPL[{3, 1, 2}, 1 - v])/15 + 6*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v] + (212*HPL[{1}, 1 - v]^4*HPL[{3, 1, 2}, 1 - v])/3 + 12*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + 112*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + 112*HPL[{2}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v] - 152*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 520*HPL[{4}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + 464*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + 1512*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + 544*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + (9128*Pi^4*HPL[{3, 2, 1}, 1 - v])/45 - 420*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v] - (446*HPL[{1}, 1 - v]^4*HPL[{3, 2, 1}, 1 - v])/3 - 840*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 1664*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 1664*HPL[{2}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v] + 40*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 1416*HPL[{4}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 3792*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 3536*HPL[{3, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 688*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 22*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2, 2}, 1 - v] - (1220*HPL[{1}, 1 - v]^3*HPL[{3, 2, 2}, 1 - v])/3 + 168*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + 712*HPL[{3}, 1 - v]*HPL[{3, 2, 2}, 1 - v] - 2608*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 2}, 1 - v] - (68*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 3, 1}, 1 - v])/3 - (3316*HPL[{1}, 1 - v]^3*HPL[{3, 3, 1}, 1 - v])/3 - 80*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 3, 1}, 1 - v] + 2592*HPL[{3}, 1 - v]*HPL[{3, 3, 1}, 1 - v] - 6552*HPL[{2, 1}, 1 - v]*HPL[{3, 3, 1}, 1 - v] - (196*Pi^2*HPL[{3, 3, 2}, 1 - v])/3 + 352*HPL[{1}, 1 - v]^2*HPL[{3, 3, 2}, 1 - v] + 704*HPL[{2}, 1 - v]*HPL[{3, 3, 2}, 1 - v] + (8672*Pi^4*HPL[{4, 1, 1}, 1 - v])/15 - (3808*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v])/3 - 643*HPL[{1}, 1 - v]^4*HPL[{4, 1, 1}, 1 - v] - (7616*Pi^2*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v])/3 + 4548*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 4548*HPL[{2}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v] + 4200*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 1648*HPL[{4}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 12720*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 15072*HPL[{3, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 912*HPL[{2, 1, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - (68*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1, 2}, 1 - v])/3 - (3772*HPL[{1}, 1 - v]^3*HPL[{4, 1, 2}, 1 - v])/3 - 160*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1, 2}, 1 - v] - 320*HPL[{3}, 1 - v]*HPL[{4, 1, 2}, 1 - v] - 7384*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 2}, 1 - v] + (284*Pi^2*HPL[{4, 1, 3}, 1 - v])/3 - 1004*HPL[{1}, 1 - v]^2*HPL[{4, 1, 3}, 1 - v] - 2008*HPL[{2}, 1 - v]*HPL[{4, 1, 3}, 1 - v] - (536*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 2, 1}, 1 - v])/3 - 3272*HPL[{1}, 1 - v]^3*HPL[{4, 2, 1}, 1 - v] - 1104*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 2, 1}, 1 - v] - 2208*HPL[{3}, 1 - v]*HPL[{4, 2, 1}, 1 - v] - 18528*HPL[{2, 1}, 1 - v]*HPL[{4, 2, 1}, 1 - v] - (434*Pi^2*HPL[{4, 2, 2}, 1 - v])/3 + 320*HPL[{1}, 1 - v]^2*HPL[{4, 2, 2}, 1 - v] + 640*HPL[{2}, 1 - v]*HPL[{4, 2, 2}, 1 - v] + 32*HPL[{1}, 1 - v]*HPL[{4, 2, 3}, 1 - v] - 1564*HPL[{1}, 1 - v]^2*HPL[{4, 3, 1}, 1 - v] - 3128*HPL[{2}, 1 - v]*HPL[{4, 3, 1}, 1 - v] + 128*HPL[{1}, 1 - v]*HPL[{4, 3, 2}, 1 - v] + 192*HPL[{4, 3, 3}, 1 - v] + 1088*HPL[{1}, 1 - v]*HPL[{4, 4, 1}, 1 - v] + 64*HPL[{4, 4, 2}, 1 - v] - 468*Pi^2*HPL[{1}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - 5980*HPL[{1}, 1 - v]^3*HPL[{5, 1, 1}, 1 - v] - 3072*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - 6144*HPL[{3}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - 32808*HPL[{2, 1}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - (392*Pi^2*HPL[{5, 1, 2}, 1 - v])/3 - 820*HPL[{1}, 1 - v]^2*HPL[{5, 1, 2}, 1 - v] - 1640*HPL[{2}, 1 - v]*HPL[{5, 1, 2}, 1 - v] + 896*HPL[{1}, 1 - v]*HPL[{5, 1, 3}, 1 - v] - 896*HPL[{5, 1, 4}, 1 - v] + (844*Pi^2*HPL[{5, 2, 1}, 1 - v])/3 - 6372*HPL[{1}, 1 - v]^2*HPL[{5, 2, 1}, 1 - v] - 12744*HPL[{2}, 1 - v]*HPL[{5, 2, 1}, 1 - v] + 1184*HPL[{1}, 1 - v]*HPL[{5, 2, 2}, 1 - v] - 800*HPL[{5, 2, 3}, 1 - v] + 4864*HPL[{1}, 1 - v]*HPL[{5, 3, 1}, 1 - v] - 2112*HPL[{5, 3, 2}, 1 - v] - 4672*HPL[{5, 4, 1}, 1 - v] + 1236*Pi^2*HPL[{6, 1, 1}, 1 - v] - 16536*HPL[{1}, 1 - v]^2*HPL[{6, 1, 1}, 1 - v] - 33072*HPL[{2}, 1 - v]*HPL[{6, 1, 1}, 1 - v] + 3968*HPL[{1}, 1 - v]*HPL[{6, 1, 2}, 1 - v] - 2688*HPL[{6, 1, 3}, 1 - v] + 12928*HPL[{1}, 1 - v]*HPL[{6, 2, 1}, 1 - v] - 7264*HPL[{6, 2, 2}, 1 - v] - 16384*HPL[{6, 3, 1}, 1 - v] + 26880*HPL[{1}, 1 - v]*HPL[{7, 1, 1}, 1 - v] - 15232*HPL[{7, 1, 2}, 1 - v] - 35712*HPL[{7, 2, 1}, 1 - v] - 61440*HPL[{8, 1, 1}, 1 - v] + (128*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/9 + (46*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1}, 1 - v])/3 - (104*HPL[{1}, 1 - v]^5*HPL[{2, 1, 1, 1}, 1 - v])/15 - (250*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 + (164*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 + 296*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1, 1}, 1 - v] - (248*Pi^2*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 - 16*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 616*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 400*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 784*HPL[{5}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + (136*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 + 56*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 184*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 984*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 1440*HPL[{3, 2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 3800*HPL[{4, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 568*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 384*HPL[{2, 2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 1088*HPL[{3, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 332*HPL[{2, 1, 1, 1}, 1 - v]^2 + (32*Pi^4*HPL[{2, 2, 1, 1}, 1 - v])/3 + 2*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 1}, 1 - v] + (86*HPL[{1}, 1 - v]^4*HPL[{2, 2, 1, 1}, 1 - v])/3 - (178*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v])/3 - 108*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 64*HPL[{2}, 1 - v]^2*HPL[{2, 2, 1, 1}, 1 - v] - 208*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 528*HPL[{4}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 32*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 48*HPL[{3, 1}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 368*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 1762*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + (3460*HPL[{1}, 1 - v]^3*HPL[{2, 2, 2, 1}, 1 - v])/3 - 6088*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] - 1960*HPL[{3}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + 1264*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + (512*Pi^4*HPL[{3, 1, 1, 1}, 1 - v])/9 - (116*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v])/3 + (481*HPL[{1}, 1 - v]^4*HPL[{3, 1, 1, 1}, 1 - v])/3 - (2800*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v])/3 + 5804*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 9188*HPL[{2}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v] - 1232*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 2496*HPL[{4}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 544*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 12656*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 1904*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - (15778*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v])/3 - (10112*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1, 2}, 1 - v])/3 - 16696*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] + 5736*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] - 3528*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] - (15808*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v])/3 - (11180*HPL[{1}, 1 - v]^3*HPL[{3, 1, 2, 1}, 1 - v])/3 - 17504*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] + 5536*HPL[{3}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] - 4856*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] - 26*Pi^2*HPL[{3, 1, 2, 2}, 1 - v] - 236*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2, 2}, 1 - v] - 472*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 2}, 1 - v] - (31726*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v])/3 - (23968*HPL[{1}, 1 - v]^3*HPL[{3, 2, 1, 1}, 1 - v])/3 - 36184*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] + 11336*HPL[{3}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] - 11752*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] - (68*Pi^2*HPL[{3, 2, 1, 2}, 1 - v])/3 - 56*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1, 2}, 1 - v] - 112*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 2}, 1 - v] + (5560*Pi^2*HPL[{3, 2, 2, 1}, 1 - v])/3 - 1400*HPL[{1}, 1 - v]^2*HPL[{3, 2, 2, 1}, 1 - v] - 2800*HPL[{2}, 1 - v]*HPL[{3, 2, 2, 1}, 1 - v] - 64*HPL[{1}, 1 - v]*HPL[{3, 2, 2, 2}, 1 - v] + 344*HPL[{1}, 1 - v]*HPL[{3, 2, 3, 1}, 1 - v] + (16708*Pi^2*HPL[{3, 3, 1, 1}, 1 - v])/3 - 4040*HPL[{1}, 1 - v]^2*HPL[{3, 3, 1, 1}, 1 - v] - 8080*HPL[{2}, 1 - v]*HPL[{3, 3, 1, 1}, 1 - v] + 576*HPL[{1}, 1 - v]*HPL[{3, 3, 1, 2}, 1 - v] + 1704*HPL[{1}, 1 - v]*HPL[{3, 3, 2, 1}, 1 - v] - 376*HPL[{3, 3, 2, 2}, 1 - v] - 2752*HPL[{3, 3, 3, 1}, 1 - v] - (95168*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v])/3 - (69280*HPL[{1}, 1 - v]^3*HPL[{4, 1, 1, 1}, 1 - v])/3 - 106480*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] + 266512*HPL[{3}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] - 32080*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] - 22*Pi^2*HPL[{4, 1, 1, 2}, 1 - v] + 396*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1, 2}, 1 - v] + 792*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 2}, 1 - v] - 3224*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 3}, 1 - v] + (16592*Pi^2*HPL[{4, 1, 2, 1}, 1 - v])/3 - 3600*HPL[{1}, 1 - v]^2*HPL[{4, 1, 2, 1}, 1 - v] - 7200*HPL[{2}, 1 - v]*HPL[{4, 1, 2, 1}, 1 - v] - 2416*HPL[{1}, 1 - v]*HPL[{4, 1, 2, 2}, 1 - v] + 3280*HPL[{4, 1, 2, 3}, 1 - v] - 4112*HPL[{1}, 1 - v]*HPL[{4, 1, 3, 1}, 1 - v] + 8408*HPL[{4, 1, 3, 2}, 1 - v] + (49702*Pi^2*HPL[{4, 2, 1, 1}, 1 - v])/3 - 12092*HPL[{1}, 1 - v]^2*HPL[{4, 2, 1, 1}, 1 - v] - 24184*HPL[{2}, 1 - v]*HPL[{4, 2, 1, 1}, 1 - v] - 592*HPL[{1}, 1 - v]*HPL[{4, 2, 1, 2}, 1 - v] + 11184*HPL[{4, 2, 1, 3}, 1 - v] - 696*HPL[{1}, 1 - v]*HPL[{4, 2, 2, 1}, 1 - v] + 14368*HPL[{4, 2, 2, 2}, 1 - v] + 4960*HPL[{4, 2, 3, 1}, 1 - v] - 10304*HPL[{1}, 1 - v]*HPL[{4, 3, 1, 1}, 1 - v] + 24232*HPL[{4, 3, 1, 2}, 1 - v] + 34584*HPL[{4, 3, 2, 1}, 1 - v] + 30736*HPL[{4, 4, 1, 1}, 1 - v] + (98992*Pi^2*HPL[{5, 1, 1, 1}, 1 - v])/3 - 25192*HPL[{1}, 1 - v]^2*HPL[{5, 1, 1, 1}, 1 - v] - 50384*HPL[{2}, 1 - v]*HPL[{5, 1, 1, 1}, 1 - v] - 7584*HPL[{1}, 1 - v]*HPL[{5, 1, 1, 2}, 1 - v] + 23552*HPL[{5, 1, 1, 3}, 1 - v] - 15360*HPL[{1}, 1 - v]*HPL[{5, 1, 2, 1}, 1 - v] + 37488*HPL[{5, 1, 2, 2}, 1 - v] - 6432*HPL[{5, 1, 3, 1}, 1 - v] - 43152*HPL[{1}, 1 - v]*HPL[{5, 2, 1, 1}, 1 - v] + 74112*HPL[{5, 2, 1, 2}, 1 - v] + 96032*HPL[{5, 2, 2, 1}, 1 - v] + 64960*HPL[{5, 3, 1, 1}, 1 - v] - 110784*HPL[{1}, 1 - v]*HPL[{6, 1, 1, 1}, 1 - v] + 132784*HPL[{6, 1, 1, 2}, 1 - v] + 141248*HPL[{6, 1, 2, 1}, 1 - v] + 23952*HPL[{6, 2, 1, 1}, 1 - v] - 220544*HPL[{7, 1, 1, 1}, 1 - v] + 56*Pi^4*HPL[{2, 1, 1, 1, 1}, 1 - v] - (4*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 + 56*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1, 1, 1}, 1 - v] - (494*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 - 308*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] + 112*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1, 1, 1}, 1 - v] + 120*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] + 40*HPL[{4}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 392*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 424*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 1168*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - (560*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v])/3 - 84*HPL[{1}, 1 - v]^3*HPL[{2, 1, 2, 1, 1}, 1 - v] + 752*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] + 560*HPL[{3}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] - 424*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] - 570*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] - 456*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1, 1, 1}, 1 - v] + 2248*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] + 1592*HPL[{3}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] - 88*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] - (428*Pi^2*HPL[{2, 2, 1, 2, 1}, 1 - v])/3 + 896*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 2, 1}, 1 - v] + 1128*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 2, 1}, 1 - v] - (1094*Pi^2*HPL[{2, 2, 2, 1, 1}, 1 - v])/3 + 2924*HPL[{1}, 1 - v]^2*HPL[{2, 2, 2, 1, 1}, 1 - v] + 3296*HPL[{2}, 1 - v]*HPL[{2, 2, 2, 1, 1}, 1 - v] + 11744*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 2, 1}, 1 - v] - (2950*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v])/3 - 1720*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1, 1, 1}, 1 - v] - 5640*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] + 2440*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] - 3560*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] + (2086*Pi^2*HPL[{3, 1, 1, 1, 2}, 1 - v])/3 - 6136*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1, 2}, 1 - v] - 12272*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 2}, 1 - v] + (3500*Pi^2*HPL[{3, 1, 1, 2, 1}, 1 - v])/3 - 9796*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 2, 1}, 1 - v] - 19592*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 2, 1}, 1 - v] + 34712*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2, 2}, 1 - v] + 1558*Pi^2*HPL[{3, 1, 2, 1, 1}, 1 - v] - 10400*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2, 1, 1}, 1 - v] - 20800*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 1, 1}, 1 - v] + 35632*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1, 2}, 1 - v] + 1464*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 2, 1}, 1 - v] + 624*HPL[{3, 1, 2, 2, 2}, 1 - v] - 242840*HPL[{1}, 1 - v]*HPL[{3, 1, 3, 1, 1}, 1 - v] - 216*HPL[{3, 1, 3, 1, 2}, 1 - v] + 3488*Pi^2*HPL[{3, 2, 1, 1, 1}, 1 - v] - 19780*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1, 1, 1}, 1 - v] - 39560*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 1, 1}, 1 - v] + 73008*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1, 2}, 1 - v] + 38416*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 2, 1}, 1 - v] + 320*HPL[{3, 2, 1, 2, 2}, 1 - v] + 184*HPL[{3, 2, 1, 3, 1}, 1 - v] - 103096*HPL[{1}, 1 - v]*HPL[{3, 2, 2, 1, 1}, 1 - v] - 1776*HPL[{3, 2, 2, 1, 2}, 1 - v] + 9968*HPL[{3, 2, 2, 2, 1}, 1 - v] + 34520*HPL[{3, 2, 3, 1, 1}, 1 - v] - 350464*HPL[{1}, 1 - v]*HPL[{3, 3, 1, 1, 1}, 1 - v] - 5664*HPL[{3, 3, 1, 1, 2}, 1 - v] + 31416*HPL[{3, 3, 1, 2, 1}, 1 - v] + 110640*HPL[{3, 3, 2, 1, 1}, 1 - v] + 10050*Pi^2*HPL[{4, 1, 1, 1, 1}, 1 - v] - 62220*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1, 1, 1}, 1 - v] - 124440*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 1, 1}, 1 - v] + 217472*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1, 2}, 1 - v] - 231456*HPL[{4, 1, 1, 1, 3}, 1 - v] + 112824*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 2, 1}, 1 - v] - 231576*HPL[{4, 1, 1, 2, 2}, 1 - v] - 461408*HPL[{4, 1, 1, 3, 1}, 1 - v] - 311544*HPL[{1}, 1 - v]*HPL[{4, 1, 2, 1, 1}, 1 - v] - 237128*HPL[{4, 1, 2, 1, 2}, 1 - v] - 431944*HPL[{4, 1, 2, 2, 1}, 1 - v] - 586952*HPL[{4, 1, 3, 1, 1}, 1 - v] - 1052464*HPL[{1}, 1 - v]*HPL[{4, 2, 1, 1, 1}, 1 - v] - 246904*HPL[{4, 2, 1, 1, 2}, 1 - v] - 365024*HPL[{4, 2, 1, 2, 1}, 1 - v] - 356376*HPL[{4, 2, 2, 1, 1}, 1 - v] - 916864*HPL[{4, 3, 1, 1, 1}, 1 - v] - 2106000*HPL[{1}, 1 - v]*HPL[{5, 1, 1, 1, 1}, 1 - v] - 953632*HPL[{5, 1, 1, 1, 2}, 1 - v] - 1648464*HPL[{5, 1, 1, 2, 1}, 1 - v] - 2088384*HPL[{5, 1, 2, 1, 1}, 1 - v] - 3665104*HPL[{5, 2, 1, 1, 1}, 1 - v] - 9158160*HPL[{6, 1, 1, 1, 1}, 1 - v] + (130*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v])/3 - (568*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1, 1, 1}, 1 - v])/3 + 880*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] - 488*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] + 1552*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] - (140*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - v])/3 + 56*HPL[{1}, 1 - v]^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] + 312*HPL[{2}, 1 - v]*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] - (214*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - v])/3 + 884*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] + 720*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] + 56*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 2, 1}, 1 - v] - 1168*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 2, 1, 1}, 1 - v] - 4336*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1, 1, 1}, 1 - v] + 664*HPL[{2, 2, 2, 1, 2, 1}, 1 - v] + 2552*HPL[{2, 2, 2, 2, 1, 1}, 1 - v] + (946*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - v])/3 + 5076*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] - 37848*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] + 9240*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1, 2}, 1 - v] + 19272*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 2, 1}, 1 - v] + 6456*HPL[{3, 1, 1, 1, 2, 2}, 1 - v] + 25512*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2, 1, 1}, 1 - v] + 10120*HPL[{3, 1, 1, 2, 1, 2}, 1 - v] + 6392*HPL[{3, 1, 1, 2, 2, 1}, 1 - v] + 25288*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1, 1, 1}, 1 - v] + 8624*HPL[{3, 1, 2, 1, 1, 2}, 1 - v] + 4928*HPL[{3, 1, 2, 1, 2, 1}, 1 - v] - 624*HPL[{3, 1, 2, 2, 1, 1}, 1 - v] - 22352*HPL[{3, 1, 3, 1, 1, 1}, 1 - v] + 36520*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1, 1, 1}, 1 - v] + 12080*HPL[{3, 2, 1, 1, 1, 2}, 1 - v] + 13488*HPL[{3, 2, 1, 1, 2, 1}, 1 - v] + 11528*HPL[{3, 2, 1, 2, 1, 1}, 1 - v] + 14120*HPL[{3, 2, 2, 1, 1, 1}, 1 - v] + 29880*HPL[{3, 3, 1, 1, 1, 1}, 1 - v] + 116400*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1, 1, 1}, 1 - v] + 42960*HPL[{4, 1, 1, 1, 1, 2}, 1 - v] + 49992*HPL[{4, 1, 1, 1, 2, 1}, 1 - v] + 44592*HPL[{4, 1, 1, 2, 1, 1}, 1 - v] + 51592*HPL[{4, 1, 2, 1, 1, 1}, 1 - v] + 97120*HPL[{4, 2, 1, 1, 1, 1}, 1 - v] + 208560*HPL[{5, 1, 1, 1, 1, 1}, 1 - v] + 514*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] + 280*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] - 2872*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] - 1160*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 2, 1, 1, 1}, 1 - v] - 4912*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1, 1, 1}, 1 - v] + 560*HPL[{2, 1, 2, 1, 2, 1, 1}, 1 - v] - 14176*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1, 1, 1}, 1 - v] - 1296*HPL[{2, 2, 1, 1, 1, 2, 1}, 1 - v] - 2664*HPL[{2, 2, 1, 1, 2, 1, 1}, 1 - v] - 8856*HPL[{2, 2, 1, 2, 1, 1, 1}, 1 - v] - 22952*HPL[{2, 2, 2, 1, 1, 1, 1}, 1 - v] - 36680*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1, 1, 1}, 1 - v] + 38856*HPL[{3, 1, 1, 1, 1, 1, 2}, 1 - v] + 78624*HPL[{3, 1, 1, 1, 1, 2, 1}, 1 - v] + 120912*HPL[{3, 1, 1, 1, 2, 1, 1}, 1 - v] + 155032*HPL[{3, 1, 1, 2, 1, 1, 1}, 1 - v] + 175976*HPL[{3, 1, 2, 1, 1, 1, 1}, 1 - v] + 277856*HPL[{3, 2, 1, 1, 1, 1, 1}, 1 - v] + 822808*HPL[{4, 1, 1, 1, 1, 1, 1}, 1 - v] + 1152*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, 1 - v] + 928*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, 1 - v] + 4104*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, 1 - v] + 12672*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, 1 - v] + 39584*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, 1 - v] - 1248*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, 1 - v] + 8*Pi^2*MZV[{5, 3}] - 80*HPL[{1}, 1 - v]^2*MZV[{5, 3}] - 160*HPL[{2}, 1 - v]*MZV[{5, 3}] + 264*MZV[{7, 3}] + (124*Pi^4*HPL[{1}, 1 - v]^3*Zeta[3])/45 + (106*Pi^2*HPL[{1}, 1 - v]^5*Zeta[3])/45 - (160*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*Zeta[3])/9 - (8*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*Zeta[3])/3 + (8*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*Zeta[3])/3 + (16*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*Zeta[3])/3 + (248*Pi^4*HPL[{2, 1}, 1 - v]*Zeta[3])/15 + (160*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*Zeta[3])/3 - (304*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*Zeta[3])/3 - 16*Pi^2*HPL[{3, 2}, 1 - v]*Zeta[3] - 32*Pi^2*HPL[{4, 1}, 1 - v]*Zeta[3] + 208*Pi^2*HPL[{2, 2, 1}, 1 - v]*Zeta[3] + 624*Pi^2*HPL[{3, 1, 1}, 1 - v]*Zeta[3] + (208*Pi^2*HPL[{2, 1, 1, 1}, 1 - v]*Zeta[3])/3 - (308*Pi^4*Zeta[3]^2)/45 + (32*Pi^2*HPL[{1}, 1 - v]^2*Zeta[3]^2)/3 - 2*HPL[{1}, 1 - v]^4*Zeta[3]^2 + (64*Pi^2*HPL[{2}, 1 - v]*Zeta[3]^2)/3 + 8*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*Zeta[3]^2 + 8*HPL[{2}, 1 - v]^2*Zeta[3]^2 - 32*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*Zeta[3]^2 - 32*HPL[{3, 1}, 1 - v]*Zeta[3]^2 + (124*Pi^2*HPL[{1}, 1 - v]^3*Zeta[5])/9 - (106*HPL[{1}, 1 - v]^5*Zeta[5])/3 + (800*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*Zeta[5])/3 + 40*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*Zeta[5] - 40*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*Zeta[5] - 80*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*Zeta[5] + (248*Pi^2*HPL[{2, 1}, 1 - v]*Zeta[5])/3 - 800*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*Zeta[5] + 1520*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*Zeta[5] + 240*HPL[{3, 2}, 1 - v]*Zeta[5] + 480*HPL[{4, 1}, 1 - v]*Zeta[5] - 3120*HPL[{2, 2, 1}, 1 - v]*Zeta[5] - 9360*HPL[{3, 1, 1}, 1 - v]*Zeta[5] - 1040*HPL[{2, 1, 1, 1}, 1 - v]*Zeta[5] - (104*Pi^2*Zeta[3]*Zeta[5])/3 - 400*HPL[{1}, 1 - v]^2*Zeta[3]*Zeta[5] - 800*HPL[{2}, 1 - v]*Zeta[3]*Zeta[5] + 2664*Zeta[5]^2 - (1736*HPL[{1}, 1 - v]^3*Zeta[7])/3 - 3472*HPL[{2, 1}, 1 - v]*Zeta[7] + 5376*Zeta[3]*Zeta[7];
E1v1v=-Pi^2/3 - 2*HPL[{1}, 1 - v]^2;
E2v1v=(13*Pi^4)/45 + (5*Pi^2*HPL[{1}, 1 - v]^2)/3 + (5*HPL[{1}, 1 - v]^4)/4 - (2*Pi^2*HPL[{2}, 1 - v])/3 - HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v] - HPL[{2}, 1 - v]^2 + 4*HPL[{1}, 1 - v]*HPL[{3}, 1 - v] - 4*HPL[{3, 1}, 1 - v];
E3v1v=(-188*Pi^6)/567 - (83*Pi^4*HPL[{1}, 1 - v]^2)/45 - (55*Pi^2*HPL[{1}, 1 - v]^4)/36 - (4*HPL[{1}, 1 - v]^6)/9 + (14*Pi^4*HPL[{2}, 1 - v])/15 + (17*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v])/3 + (4*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v])/3 - Pi^2*HPL[{2}, 1 - v]^2 - 8*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2 + (4*HPL[{2}, 1 - v]^3)/3 - (4*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v])/3 - 4*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v] - 12*HPL[{3}, 1 - v]^2 - 8*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v] + 24*HPL[{2}, 1 - v]*HPL[{4}, 1 - v] - 24*HPL[{1}, 1 - v]*HPL[{5}, 1 - v] - 8*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v] + 24*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v] + 16*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - 8*HPL[{2, 1}, 1 - v]^2 + (20*Pi^2*HPL[{3, 1}, 1 - v])/3 + 44*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v] - 32*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] + 16*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v] + (8*Pi^2*HPL[{2, 1, 1}, 1 - v])/3 - 12*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] + 16*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 48*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 168*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 32*HPL[{3, 2, 1}, 1 - v] + 96*HPL[{4, 1, 1}, 1 - v] + 32*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 16*HPL[{3, 1, 1, 1}, 1 - v] + 8*Zeta[3]^2;
E4v1v=(36271*Pi^8)/85050 + (1264*Pi^6*HPL[{1}, 1 - v]^2)/567 + (359*Pi^4*HPL[{1}, 1 - v]^4)/180 + (383*Pi^2*HPL[{1}, 1 - v]^6)/540 + (7*HPL[{1}, 1 - v]^8)/64 - (32*Pi^6*HPL[{2}, 1 - v])/27 - (409*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v])/45 - (121*Pi^2*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v])/18 - (89*HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v])/120 + (19*Pi^4*HPL[{2}, 1 - v]^2)/9 + (61*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2)/3 + (143*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^2)/12 - (34*Pi^2*HPL[{2}, 1 - v]^3)/9 - 19*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^3 + (7*HPL[{2}, 1 - v]^4)/2 + (8*Pi^4*HPL[{1}, 1 - v]*HPL[{3}, 1 - v])/9 + (8*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v])/9 + (79*HPL[{1}, 1 - v]^5*HPL[{3}, 1 - v])/60 + (8*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/3 + (67*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/3 - 11*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v] - 15*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]^2 + 10*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]^2 - (4*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v])/3 + (95*HPL[{1}, 1 - v]^4*HPL[{4}, 1 - v])/12 - (8*Pi^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/3 + 9*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v] - 7*HPL[{2}, 1 - v]^2*HPL[{4}, 1 - v] + 92*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v] - 174*HPL[{4}, 1 - v]^2 + (16*Pi^2*HPL[{1}, 1 - v]*HPL[{5}, 1 - v])/3 + 42*HPL[{1}, 1 - v]^3*HPL[{5}, 1 - v] - 72*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5}, 1 - v] + 312*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] + 114*HPL[{1}, 1 - v]^2*HPL[{6}, 1 - v] - 276*HPL[{2}, 1 - v]*HPL[{6}, 1 - v] + 240*HPL[{1}, 1 - v]*HPL[{7}, 1 - v] + (196*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v])/15 + (40*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v])/3 + (7*HPL[{1}, 1 - v]^5*HPL[{2, 1}, 1 - v])/20 - 56*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v] - 39*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v] + 84*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v] - 50*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] + 28*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - 76*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] - 132*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] + HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2 + 10*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2 - (92*Pi^4*HPL[{3, 1}, 1 - v])/9 - 84*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v] - (611*HPL[{1}, 1 - v]^4*HPL[{3, 1}, 1 - v])/12 + (136*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 227*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] - 61*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v] + 168*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v] + 168*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] - 260*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] + 38*HPL[{3, 1}, 1 - v]^2 - 8*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v] - (182*HPL[{1}, 1 - v]^3*HPL[{3, 2}, 1 - v])/3 + 68*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v] - 32*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] - 80*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - (40*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v])/3 - 158*HPL[{1}, 1 - v]^3*HPL[{4, 1}, 1 - v] + 208*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v] - 184*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] - 44*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] + (16*Pi^2*HPL[{4, 2}, 1 - v])/3 + 42*HPL[{1}, 1 - v]^2*HPL[{4, 2}, 1 - v] - 12*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v] - 204*HPL[{1}, 1 - v]*HPL[{4, 3}, 1 - v] + (32*Pi^2*HPL[{5, 1}, 1 - v])/3 - 22*HPL[{1}, 1 - v]^2*HPL[{5, 1}, 1 - v] + 172*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v] - 612*HPL[{1}, 1 - v]*HPL[{5, 2}, 1 - v] + 72*HPL[{5, 3}, 1 - v] - 1384*HPL[{1}, 1 - v]*HPL[{6, 1}, 1 - v] + 216*HPL[{6, 2}, 1 - v] + 432*HPL[{7, 1}, 1 - v] - (56*Pi^4*HPL[{2, 1, 1}, 1 - v])/15 - (32*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v])/3 + (53*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1}, 1 - v])/4 - 5*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 4*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] + 8*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 76*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 40*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 92*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 54*HPL[{2, 1, 1}, 1 - v]^2 + 112*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 66*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1}, 1 - v] - 342*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 56*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 64*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + (1024*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 + 240*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1}, 1 - v] + 1004*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 112*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 292*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + (8*Pi^2*HPL[{3, 1, 2}, 1 - v])/3 + 66*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v] + 12*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 88*Pi^2*HPL[{3, 2, 1}, 1 - v] - 252*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v] + 288*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 154*HPL[{1}, 1 - v]*HPL[{3, 2, 2}, 1 - v] - 584*HPL[{1}, 1 - v]*HPL[{3, 3, 1}, 1 - v] + 56*HPL[{3, 3, 2}, 1 - v] - 272*Pi^2*HPL[{4, 1, 1}, 1 - v] - 872*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v] + 680*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 656*HPL[{1}, 1 - v]*HPL[{4, 1, 2}, 1 - v] - 84*HPL[{4, 1, 3}, 1 - v] - 1904*HPL[{1}, 1 - v]*HPL[{4, 2, 1}, 1 - v] + 122*HPL[{4, 2, 2}, 1 - v] + 8*HPL[{4, 3, 1}, 1 - v] - 3600*HPL[{1}, 1 - v]*HPL[{5, 1, 1}, 1 - v] + 120*HPL[{5, 1, 2}, 1 - v] - 204*HPL[{5, 2, 1}, 1 - v] - 972*HPL[{6, 1, 1}, 1 - v] + (32*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 - 80*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1}, 1 - v] + 26*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 76*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 108*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 30*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 1}, 1 - v] - 18*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 690*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] - (32*Pi^2*HPL[{3, 1, 1, 1}, 1 - v])/3 - 4*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v] + 1088*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 1970*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] - 2132*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] - 38*HPL[{3, 1, 2, 2}, 1 - v] - 4574*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] + 4*HPL[{3, 2, 1, 2}, 1 - v] - 316*HPL[{3, 2, 2, 1}, 1 - v] - 864*HPL[{3, 3, 1, 1}, 1 - v] - 13544*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] + 238*HPL[{4, 1, 1, 2}, 1 - v] - 632*HPL[{4, 1, 2, 1}, 1 - v] - 2402*HPL[{4, 2, 1, 1}, 1 - v] - 4864*HPL[{5, 1, 1, 1}, 1 - v] - 24*Pi^2*HPL[{2, 1, 1, 1, 1}, 1 - v] + 260*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1, 1, 1}, 1 - v] - 174*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 116*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] - 438*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] + 152*HPL[{2, 2, 1, 2, 1}, 1 - v] + 486*HPL[{2, 2, 2, 1, 1}, 1 - v] - 910*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] - 1146*HPL[{3, 1, 1, 1, 2}, 1 - v] - 1808*HPL[{3, 1, 1, 2, 1}, 1 - v] - 1914*HPL[{3, 1, 2, 1, 1}, 1 - v] - 3476*HPL[{3, 2, 1, 1, 1}, 1 - v] - 10590*HPL[{4, 1, 1, 1, 1}, 1 - v] - 486*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] + 24*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] + 174*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] + 570*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] - 42*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] - 24*MZV[{5, 3}] + 4*Pi^2*HPL[{1}, 1 - v]^3*Zeta[3] - 8*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*Zeta[3] + 8*Pi^2*HPL[{2, 1}, 1 - v]*Zeta[3] + (4*Pi^2*Zeta[3]^2)/3 - 16*HPL[{1}, 1 - v]^2*Zeta[3]^2 - 60*HPL[{1}, 1 - v]^3*Zeta[5] + 120*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*Zeta[5] - 120*HPL[{2, 1}, 1 - v]*Zeta[5] - 280*Zeta[3]*Zeta[5];
E5v1v=(-1666501*Pi^10)/2806650 - (125194*Pi^8*HPL[{1}, 1 - v]^2)/42525 - (7502*Pi^6*HPL[{1}, 1 - v]^4)/2835 - (341*Pi^4*HPL[{1}, 1 - v]^6)/324 - (13021*Pi^2*HPL[{1}, 1 - v]^8)/60480 - (37*HPL[{1}, 1 - v]^10)/1800 + (2710*Pi^8*HPL[{2}, 1 - v])/1701 + (1046*Pi^6*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v])/81 + (3317*Pi^4*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v])/270 + (3971*Pi^2*HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v])/1080 + (79*HPL[{1}, 1 - v]^8*HPL[{2}, 1 - v])/315 - (9248*Pi^6*HPL[{2}, 1 - v]^2)/2835 - (1607*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2)/45 - (371*Pi^2*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^2)/12 - (106*HPL[{1}, 1 - v]^6*HPL[{2}, 1 - v]^2)/15 + (934*Pi^4*HPL[{2}, 1 - v]^3)/135 + 61*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^3 + (92*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]^3)/3 - (55*Pi^2*HPL[{2}, 1 - v]^4)/6 - (179*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^4)/3 + (74*HPL[{2}, 1 - v]^5)/15 - (488*Pi^6*HPL[{1}, 1 - v]*HPL[{3}, 1 - v])/567 + (8*Pi^4*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v])/45 + (23*Pi^2*HPL[{1}, 1 - v]^5*HPL[{3}, 1 - v])/60 - (5*HPL[{1}, 1 - v]^7*HPL[{3}, 1 - v])/42 - (88*Pi^4*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/15 - (127*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/9 - (142*HPL[{1}, 1 - v]^5*HPL[{2}, 1 - v]*HPL[{3}, 1 - v])/5 + (23*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v])/3 + 84*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v] - (304*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^3*HPL[{3}, 1 - v])/3 + (76*Pi^4*HPL[{3}, 1 - v]^2)/15 + (73*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]^2)/3 + 56*HPL[{1}, 1 - v]^4*HPL[{3}, 1 - v]^2 - 10*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]^2 - 144*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]^2 + 20*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v]^2 + (28*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]^3)/3 + (244*Pi^4*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v])/45 + (77*Pi^2*HPL[{1}, 1 - v]^4*HPL[{4}, 1 - v])/36 - (19*HPL[{1}, 1 - v]^6*HPL[{4}, 1 - v])/6 - (16*Pi^4*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/3 - 31*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4}, 1 - v] - (203*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{4}, 1 - v])/3 + (23*Pi^2*HPL[{2}, 1 - v]^2*HPL[{4}, 1 - v])/3 + 62*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{4}, 1 - v] + (4*HPL[{2}, 1 - v]^3*HPL[{4}, 1 - v])/3 + 36*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v] + (428*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v]*HPL[{4}, 1 - v])/3 + 72*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4}, 1 - v] + 32*HPL[{3}, 1 - v]^2*HPL[{4}, 1 - v] - (26*Pi^2*HPL[{4}, 1 - v]^2)/3 + 98*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]^2 - 4*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]^2 + (8*Pi^4*HPL[{1}, 1 - v]*HPL[{5}, 1 - v])/15 + (2*Pi^2*HPL[{1}, 1 - v]^3*HPL[{5}, 1 - v])/9 - 26*HPL[{1}, 1 - v]^5*HPL[{5}, 1 - v] - 24*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5}, 1 - v] - 80*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{5}, 1 - v] - 56*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{5}, 1 - v] + (8*Pi^2*HPL[{3}, 1 - v]*HPL[{5}, 1 - v])/3 - 192*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] - 24*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{5}, 1 - v] + 2600*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{5}, 1 - v] - 3280*HPL[{5}, 1 - v]^2 + (22*Pi^2*HPL[{1}, 1 - v]^2*HPL[{6}, 1 - v])/3 - (434*HPL[{1}, 1 - v]^4*HPL[{6}, 1 - v])/3 + 12*Pi^2*HPL[{2}, 1 - v]*HPL[{6}, 1 - v] + 200*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{6}, 1 - v] + 24*HPL[{2}, 1 - v]^2*HPL[{6}, 1 - v] - 2096*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{6}, 1 - v] + 5760*HPL[{4}, 1 - v]*HPL[{6}, 1 - v] - (80*Pi^2*HPL[{1}, 1 - v]*HPL[{7}, 1 - v])/3 - (1880*HPL[{1}, 1 - v]^3*HPL[{7}, 1 - v])/3 + 1600*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{7}, 1 - v] - 4960*HPL[{3}, 1 - v]*HPL[{7}, 1 - v] - 1840*HPL[{1}, 1 - v]^2*HPL[{8}, 1 - v] + 4160*HPL[{2}, 1 - v]*HPL[{8}, 1 - v] - 3360*HPL[{1}, 1 - v]*HPL[{9}, 1 - v] - (17464*Pi^6*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v])/945 - (1124*Pi^4*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v])/45 - (1681*Pi^2*HPL[{1}, 1 - v]^5*HPL[{2, 1}, 1 - v])/180 - (17*HPL[{1}, 1 - v]^7*HPL[{2, 1}, 1 - v])/63 + 96*Pi^4*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v] + (1009*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/9 + (124*HPL[{1}, 1 - v]^5*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v])/5 - (776*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v])/3 - 176*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v] + (1040*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^3*HPL[{2, 1}, 1 - v])/3 - (40*Pi^4*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/9 + (22*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + 51*HPL[{1}, 1 - v]^4*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] - (52*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v])/3 - 296*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] + 272*HPL[{2}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v] + 144*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]^2*HPL[{2, 1}, 1 - v] + (68*Pi^2*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v])/3 + (424*HPL[{1}, 1 - v]^3*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v])/3 - 80*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] - 304*HPL[{3}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v] + 12*Pi^2*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] + 512*HPL[{1}, 1 - v]^2*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] + 288*HPL[{2}, 1 - v]*HPL[{5}, 1 - v]*HPL[{2, 1}, 1 - v] + 1152*HPL[{1}, 1 - v]*HPL[{6}, 1 - v]*HPL[{2, 1}, 1 - v] + 1600*HPL[{7}, 1 - v]*HPL[{2, 1}, 1 - v] + (124*Pi^4*HPL[{2, 1}, 1 - v]^2)/45 + (97*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2)/3 + (23*HPL[{1}, 1 - v]^4*HPL[{2, 1}, 1 - v]^2)/3 - (86*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2)/3 - 164*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]^2 + 96*HPL[{2}, 1 - v]^2*HPL[{2, 1}, 1 - v]^2 - 152*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v]^2 + 64*HPL[{4}, 1 - v]*HPL[{2, 1}, 1 - v]^2 + (200*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]^3)/3 + (41872*Pi^6*HPL[{3, 1}, 1 - v])/2835 + (6464*Pi^4*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v])/45 + (4447*Pi^2*HPL[{1}, 1 - v]^4*HPL[{3, 1}, 1 - v])/36 + (2441*HPL[{1}, 1 - v]^6*HPL[{3, 1}, 1 - v])/90 - (3536*Pi^4*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/45 - 725*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v] - (940*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + (629*Pi^2*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v])/3 + 1030*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{3, 1}, 1 - v] - (620*HPL[{2}, 1 - v]^3*HPL[{3, 1}, 1 - v])/3 - (184*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v])/3 - (1568*HPL[{1}, 1 - v]^3*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + 760*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1}, 1 - v] - 208*HPL[{3}, 1 - v]^2*HPL[{3, 1}, 1 - v] - (136*Pi^2*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v])/3 - 972*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] + 432*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 1}, 1 - v] - 1360*HPL[{1}, 1 - v]*HPL[{5}, 1 - v]*HPL[{3, 1}, 1 - v] - 1824*HPL[{6}, 1 - v]*HPL[{3, 1}, 1 - v] + (2972*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v])/3 + (1592*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v])/3 - 2960*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] - 1160*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1}, 1 - v] - 200*HPL[{2, 1}, 1 - v]^2*HPL[{3, 1}, 1 - v] - (1094*Pi^2*HPL[{3, 1}, 1 - v]^2)/3 - 1622*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v]^2 + 1756*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v]^2 + 16*Pi^4*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v] + (350*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3, 2}, 1 - v])/9 + (1138*HPL[{1}, 1 - v]^5*HPL[{3, 2}, 1 - v])/15 - 36*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v] - (1400*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3, 2}, 1 - v])/3 + 760*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3, 2}, 1 - v] + (88*Pi^2*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v])/3 + 584*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] - 160*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 2}, 1 - v] - 112*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 2}, 1 - v] - 32*HPL[{5}, 1 - v]*HPL[{3, 2}, 1 - v] + 48*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] + 816*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - 1424*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - 2352*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{3, 2}, 1 - v] - 104*HPL[{3, 2}, 1 - v]^2 + (1096*Pi^4*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v])/45 + (770*Pi^2*HPL[{1}, 1 - v]^3*HPL[{4, 1}, 1 - v])/9 + (2729*HPL[{1}, 1 - v]^5*HPL[{4, 1}, 1 - v])/15 - (352*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v])/3 - (2908*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{4, 1}, 1 - v])/3 + 1604*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{4, 1}, 1 - v] + 40*Pi^2*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] - 660*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] + 96*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4, 1}, 1 - v] + 1512*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{4, 1}, 1 - v] + 1984*HPL[{5}, 1 - v]*HPL[{4, 1}, 1 - v] + (140*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v])/3 + 1304*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - 3120*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - 4144*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{4, 1}, 1 - v] - 176*HPL[{3, 2}, 1 - v]*HPL[{4, 1}, 1 - v] + 9392*HPL[{4, 1}, 1 - v]^2 - (48*Pi^4*HPL[{4, 2}, 1 - v])/5 - (118*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4, 2}, 1 - v])/3 - (250*HPL[{1}, 1 - v]^4*HPL[{4, 2}, 1 - v])/3 + (44*Pi^2*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v])/3 + 328*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4, 2}, 1 - v] - 88*HPL[{2}, 1 - v]^2*HPL[{4, 2}, 1 - v] - 32*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4, 2}, 1 - v] - 432*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 2}, 1 - v] + 368*HPL[{3, 1}, 1 - v]*HPL[{4, 2}, 1 - v] - 84*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 3}, 1 - v] - (1016*HPL[{1}, 1 - v]^3*HPL[{4, 3}, 1 - v])/3 - 112*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 3}, 1 - v] - 136*HPL[{3}, 1 - v]*HPL[{4, 3}, 1 - v] + 616*HPL[{2, 1}, 1 - v]*HPL[{4, 3}, 1 - v] - (96*Pi^4*HPL[{5, 1}, 1 - v])/5 - (82*Pi^2*HPL[{1}, 1 - v]^2*HPL[{5, 1}, 1 - v])/3 - (91*HPL[{1}, 1 - v]^4*HPL[{5, 1}, 1 - v])/3 - (92*Pi^2*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v])/3 + 276*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{5, 1}, 1 - v] - 140*HPL[{2}, 1 - v]^2*HPL[{5, 1}, 1 - v] + 1640*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{5, 1}, 1 - v] - 2768*HPL[{4}, 1 - v]*HPL[{5, 1}, 1 - v] - 1456*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{5, 1}, 1 - v] + 1760*HPL[{3, 1}, 1 - v]*HPL[{5, 1}, 1 - v] - (764*Pi^2*HPL[{1}, 1 - v]*HPL[{5, 2}, 1 - v])/3 - (3080*HPL[{1}, 1 - v]^3*HPL[{5, 2}, 1 - v])/3 - 320*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5, 2}, 1 - v] - 408*HPL[{3}, 1 - v]*HPL[{5, 2}, 1 - v] + 1864*HPL[{2, 1}, 1 - v]*HPL[{5, 2}, 1 - v] + (88*Pi^2*HPL[{5, 3}, 1 - v])/3 - 8*HPL[{1}, 1 - v]^2*HPL[{5, 3}, 1 - v] + 72*HPL[{2}, 1 - v]*HPL[{5, 3}, 1 - v] - 5704*HPL[{1}, 1 - v]*HPL[{5, 4}, 1 - v] - (1448*Pi^2*HPL[{1}, 1 - v]*HPL[{6, 1}, 1 - v])/3 - (4676*HPL[{1}, 1 - v]^3*HPL[{6, 1}, 1 - v])/3 - 1920*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{6, 1}, 1 - v] + 2640*HPL[{3}, 1 - v]*HPL[{6, 1}, 1 - v] + 2592*HPL[{2, 1}, 1 - v]*HPL[{6, 1}, 1 - v] + 88*Pi^2*HPL[{6, 2}, 1 - v] - 48*HPL[{1}, 1 - v]^2*HPL[{6, 2}, 1 - v] + 216*HPL[{2}, 1 - v]*HPL[{6, 2}, 1 - v] - 22824*HPL[{1}, 1 - v]*HPL[{6, 3}, 1 - v] + 1600*HPL[{6, 4}, 1 - v] + 176*Pi^2*HPL[{7, 1}, 1 - v] + 1312*HPL[{1}, 1 - v]^2*HPL[{7, 1}, 1 - v] - 2416*HPL[{2}, 1 - v]*HPL[{7, 1}, 1 - v] - 57064*HPL[{1}, 1 - v]*HPL[{7, 2}, 1 - v] + 6400*HPL[{7, 3}, 1 - v] - 111888*HPL[{1}, 1 - v]*HPL[{8, 1}, 1 - v] + 16000*HPL[{8, 2}, 1 - v] + 32000*HPL[{9, 1}, 1 - v] + (4444*Pi^6*HPL[{2, 1, 1}, 1 - v])/945 + (68*Pi^4*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v])/3 + (485*Pi^2*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1}, 1 - v])/36 - (313*HPL[{1}, 1 - v]^6*HPL[{2, 1, 1}, 1 - v])/45 - (224*Pi^4*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/45 - (211*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 - (13*HPL[{1}, 1 - v]^4*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 + (76*Pi^2*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v])/3 + 120*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - 80*HPL[{2}, 1 - v]^3*HPL[{2, 1, 1}, 1 - v] + (40*Pi^2*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 + 192*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 28*HPL[{3}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] + 44*Pi^2*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 168*HPL[{1}, 1 - v]^2*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 96*HPL[{2}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 136*HPL[{1}, 1 - v]*HPL[{5}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 48*HPL[{6}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 120*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - (380*HPL[{1}, 1 - v]^3*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v])/3 + 496*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 456*HPL[{3}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 148*HPL[{2, 1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v] - 108*Pi^2*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 456*HPL[{1}, 1 - v]^2*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 352*HPL[{2}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 576*HPL[{1}, 1 - v]*HPL[{3, 2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 976*HPL[{1}, 1 - v]*HPL[{4, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 80*HPL[{4, 2}, 1 - v]*HPL[{2, 1, 1}, 1 - v] + 160*HPL[{5, 1}, 1 - v]*HPL[{2, 1, 1}, 1 - v] - 10*Pi^2*HPL[{2, 1, 1}, 1 - v]^2 - 50*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1}, 1 - v]^2 + 168*HPL[{2}, 1 - v]*HPL[{2, 1, 1}, 1 - v]^2 - (2896*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/15 - (1966*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1}, 1 - v])/9 - (538*HPL[{1}, 1 - v]^5*HPL[{2, 2, 1}, 1 - v])/15 + (3118*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 + (2272*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 - 2056*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 2, 1}, 1 - v] + (104*Pi^2*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 + 608*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 1104*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 176*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 608*HPL[{5}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + (352*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v])/3 + 704*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 496*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 5944*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 2880*HPL[{3, 2}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 6304*HPL[{4, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] - 896*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 2, 1}, 1 - v] + 224*HPL[{2, 2, 1}, 1 - v]^2 - (8744*Pi^4*HPL[{1}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/15 - (6088*Pi^2*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1}, 1 - v])/9 - (687*HPL[{1}, 1 - v]^5*HPL[{3, 1, 1}, 1 - v])/5 - (9268*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 - (7468*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 - 3980*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{3, 1, 1}, 1 - v] + (152*Pi^2*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 + 1456*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 3664*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 720*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 1472*HPL[{5}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + (1124*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v])/3 + 2344*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 672*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 66568*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 8448*HPL[{3, 2}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 18128*HPL[{4, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] - 2744*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 1280*HPL[{2, 2, 1}, 1 - v]*HPL[{3, 1, 1}, 1 - v] + 20496*HPL[{3, 1, 1}, 1 - v]^2 - (16*Pi^4*HPL[{3, 1, 2}, 1 - v])/5 - (62*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v])/3 - (392*HPL[{1}, 1 - v]^4*HPL[{3, 1, 2}, 1 - v])/3 - (44*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v])/3 + 80*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 344*HPL[{2}, 1 - v]^2*HPL[{3, 1, 2}, 1 - v] + 96*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 200*HPL[{4}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 224*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 1160*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] - 336*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 2}, 1 - v] + (7328*Pi^4*HPL[{3, 2, 1}, 1 - v])/45 + (4220*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v])/3 + 314*HPL[{1}, 1 - v]^4*HPL[{3, 2, 1}, 1 - v] - (2656*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v])/3 - 4168*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 240*HPL[{2}, 1 - v]^2*HPL[{3, 2, 1}, 1 - v] - 1936*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 488*HPL[{4}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 5488*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 3904*HPL[{3, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] - 1696*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 2, 1}, 1 - v] + 62*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + (2984*HPL[{1}, 1 - v]^3*HPL[{3, 2, 2}, 1 - v])/3 - 2944*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + 320*HPL[{3}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + 2976*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 2}, 1 - v] + (784*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 3, 1}, 1 - v])/3 + 2568*HPL[{1}, 1 - v]^3*HPL[{3, 3, 1}, 1 - v] - 6816*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 3, 1}, 1 - v] + 1840*HPL[{3}, 1 - v]*HPL[{3, 3, 1}, 1 - v] + 7448*HPL[{2, 1}, 1 - v]*HPL[{3, 3, 1}, 1 - v] - 56*Pi^2*HPL[{3, 3, 2}, 1 - v] - 1152*HPL[{1}, 1 - v]^2*HPL[{3, 3, 2}, 1 - v] + 272*HPL[{2}, 1 - v]*HPL[{3, 3, 2}, 1 - v] + (7472*Pi^4*HPL[{4, 1, 1}, 1 - v])/15 + 4236*Pi^2*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v] + (3695*HPL[{1}, 1 - v]^4*HPL[{4, 1, 1}, 1 - v])/3 - 2536*Pi^2*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 12556*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 1748*HPL[{2}, 1 - v]^2*HPL[{4, 1, 1}, 1 - v] + 65768*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 1616*HPL[{4}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 17440*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 10800*HPL[{3, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] - 3600*HPL[{2, 1, 1}, 1 - v]*HPL[{4, 1, 1}, 1 - v] + 288*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1, 2}, 1 - v] + (8816*HPL[{1}, 1 - v]^3*HPL[{4, 1, 2}, 1 - v])/3 - 7664*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1, 2}, 1 - v] - 1704*HPL[{3}, 1 - v]*HPL[{4, 1, 2}, 1 - v] + 8472*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 2}, 1 - v] + (292*Pi^2*HPL[{4, 1, 3}, 1 - v])/3 + 3376*HPL[{1}, 1 - v]^2*HPL[{4, 1, 3}, 1 - v] - 1288*HPL[{2}, 1 - v]*HPL[{4, 1, 3}, 1 - v] + (2528*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 2, 1}, 1 - v])/3 + (22216*HPL[{1}, 1 - v]^3*HPL[{4, 2, 1}, 1 - v])/3 - 18176*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 2, 1}, 1 - v] - 5408*HPL[{3}, 1 - v]*HPL[{4, 2, 1}, 1 - v] + 20816*HPL[{2, 1}, 1 - v]*HPL[{4, 2, 1}, 1 - v] - (314*Pi^2*HPL[{4, 2, 2}, 1 - v])/3 - 996*HPL[{1}, 1 - v]^2*HPL[{4, 2, 2}, 1 - v] + 192*HPL[{2}, 1 - v]*HPL[{4, 2, 2}, 1 - v] - 48*HPL[{1}, 1 - v]*HPL[{4, 2, 3}, 1 - v] + (136*Pi^2*HPL[{4, 3, 1}, 1 - v])/3 + 5296*HPL[{1}, 1 - v]^2*HPL[{4, 3, 1}, 1 - v] - 1472*HPL[{2}, 1 - v]*HPL[{4, 3, 1}, 1 - v] + 240*HPL[{1}, 1 - v]*HPL[{4, 3, 2}, 1 - v] + 216*HPL[{4, 3, 3}, 1 - v] - 3384*HPL[{1}, 1 - v]*HPL[{4, 4, 1}, 1 - v] + 648*HPL[{4, 4, 2}, 1 - v] + (4816*Pi^2*HPL[{1}, 1 - v]*HPL[{5, 1, 1}, 1 - v])/3 + 13040*HPL[{1}, 1 - v]^3*HPL[{5, 1, 1}, 1 - v] - 30864*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - 13032*HPL[{3}, 1 - v]*HPL[{5, 1, 1}, 1 - v] + 37848*HPL[{2, 1}, 1 - v]*HPL[{5, 1, 1}, 1 - v] - (200*Pi^2*HPL[{5, 1, 2}, 1 - v])/3 + 2872*HPL[{1}, 1 - v]^2*HPL[{5, 1, 2}, 1 - v] - 688*HPL[{2}, 1 - v]*HPL[{5, 1, 2}, 1 - v] - 3816*HPL[{1}, 1 - v]*HPL[{5, 1, 3}, 1 - v] + 496*HPL[{5, 1, 4}, 1 - v] + (1084*Pi^2*HPL[{5, 2, 1}, 1 - v])/3 + 21424*HPL[{1}, 1 - v]^2*HPL[{5, 2, 1}, 1 - v] - 5656*HPL[{2}, 1 - v]*HPL[{5, 2, 1}, 1 - v] - 3080*HPL[{1}, 1 - v]*HPL[{5, 2, 2}, 1 - v] + 1176*HPL[{5, 2, 3}, 1 - v] - 17712*HPL[{1}, 1 - v]*HPL[{5, 3, 1}, 1 - v] + 2568*HPL[{5, 3, 2}, 1 - v] + 2576*HPL[{5, 4, 1}, 1 - v] + 1284*Pi^2*HPL[{6, 1, 1}, 1 - v] + 54768*HPL[{1}, 1 - v]^2*HPL[{6, 1, 1}, 1 - v] - 13224*HPL[{2}, 1 - v]*HPL[{6, 1, 1}, 1 - v] - 13912*HPL[{1}, 1 - v]*HPL[{6, 1, 2}, 1 - v] + 2880*HPL[{6, 1, 3}, 1 - v] - 51008*HPL[{1}, 1 - v]*HPL[{6, 2, 1}, 1 - v] + 5760*HPL[{6, 2, 2}, 1 - v] + 8224*HPL[{6, 3, 1}, 1 - v] - 112728*HPL[{1}, 1 - v]*HPL[{7, 1, 1}, 1 - v] + 8928*HPL[{7, 1, 2}, 1 - v] + 14848*HPL[{7, 2, 1}, 1 - v] + 17760*HPL[{8, 1, 1}, 1 - v] - (1288*Pi^4*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/45 - (208*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1}, 1 - v])/9 + (974*HPL[{1}, 1 - v]^5*HPL[{2, 1, 1, 1}, 1 - v])/15 + (302*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 - (40*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v])/3 - 224*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1, 1}, 1 - v] + 20*Pi^2*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 28*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 424*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 424*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 272*HPL[{5}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 12*Pi^2*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 184*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 280*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 744*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 1088*HPL[{3, 2}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 1856*HPL[{4, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 144*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 672*HPL[{2, 2, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] + 2624*HPL[{3, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1}, 1 - v] - 504*HPL[{2, 1, 1, 1}, 1 - v]^2 + (8*Pi^4*HPL[{2, 2, 1, 1}, 1 - v])/5 - (2*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 1}, 1 - v])/3 - (130*HPL[{1}, 1 - v]^4*HPL[{2, 2, 1, 1}, 1 - v])/3 + 6*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 60*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 24*HPL[{2}, 1 - v]^2*HPL[{2, 2, 1, 1}, 1 - v] + 144*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 64*HPL[{4}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 208*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] + 72*HPL[{3, 1}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 336*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 2, 1, 1}, 1 - v] - 2086*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] - (4744*HPL[{1}, 1 - v]^3*HPL[{2, 2, 2, 1}, 1 - v])/3 + 7776*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + 2192*HPL[{3}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + 256*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 2, 1}, 1 - v] + (928*Pi^4*HPL[{3, 1, 1, 1}, 1 - v])/45 + (544*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v])/3 - 118*HPL[{1}, 1 - v]^4*HPL[{3, 1, 1, 1}, 1 - v] - (4720*Pi^2*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v])/3 - 8944*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 1488*HPL[{2}, 1 - v]^2*HPL[{3, 1, 1, 1}, 1 - v] + 848*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 128*HPL[{4}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 48*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 34264*HPL[{3, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] - 2144*HPL[{2, 1, 1}, 1 - v]*HPL[{3, 1, 1, 1}, 1 - v] + 6166*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] + 4568*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1, 2}, 1 - v] + 19056*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] - 6880*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] - 1208*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 2}, 1 - v] + 6212*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] + (15560*HPL[{1}, 1 - v]^3*HPL[{3, 1, 2, 1}, 1 - v])/3 + 18848*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] - 7184*HPL[{3}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] - 88*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 2, 1}, 1 - v] + 42*Pi^2*HPL[{3, 1, 2, 2}, 1 - v] + 228*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2, 2}, 1 - v] + 712*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 2}, 1 - v] + (37742*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v])/3 + (34160*HPL[{1}, 1 - v]^3*HPL[{3, 2, 1, 1}, 1 - v])/3 + 36880*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] - 14512*HPL[{3}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] + 2104*HPL[{2, 1}, 1 - v]*HPL[{3, 2, 1, 1}, 1 - v] + (140*Pi^2*HPL[{3, 2, 1, 2}, 1 - v])/3 - 656*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1, 2}, 1 - v] + 1488*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 2}, 1 - v] + (4964*Pi^2*HPL[{3, 2, 2, 1}, 1 - v])/3 + 5416*HPL[{1}, 1 - v]^2*HPL[{3, 2, 2, 1}, 1 - v] - 4672*HPL[{2}, 1 - v]*HPL[{3, 2, 2, 1}, 1 - v] + 5392*HPL[{1}, 1 - v]*HPL[{3, 2, 2, 2}, 1 - v] + 13336*HPL[{1}, 1 - v]*HPL[{3, 2, 3, 1}, 1 - v] + 4784*Pi^2*HPL[{3, 3, 1, 1}, 1 - v] + 18408*HPL[{1}, 1 - v]^2*HPL[{3, 3, 1, 1}, 1 - v] - 18840*HPL[{2}, 1 - v]*HPL[{3, 3, 1, 1}, 1 - v] + 15000*HPL[{1}, 1 - v]*HPL[{3, 3, 1, 2}, 1 - v] + 39248*HPL[{1}, 1 - v]*HPL[{3, 3, 2, 1}, 1 - v] - 544*HPL[{3, 3, 2, 2}, 1 - v] - 3224*HPL[{3, 3, 3, 1}, 1 - v] + 37744*Pi^2*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] + (99020*HPL[{1}, 1 - v]^3*HPL[{4, 1, 1, 1}, 1 - v])/3 + 110352*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] + 19248*HPL[{3}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] + 3328*HPL[{2, 1}, 1 - v]*HPL[{4, 1, 1, 1}, 1 - v] + (2*Pi^2*HPL[{4, 1, 1, 2}, 1 - v])/3 - 2116*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1, 2}, 1 - v] + 1432*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 2}, 1 - v] - 72200*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 3}, 1 - v] + (14296*Pi^2*HPL[{4, 1, 2, 1}, 1 - v])/3 + 16640*HPL[{1}, 1 - v]^2*HPL[{4, 1, 2, 1}, 1 - v] - 18264*HPL[{2}, 1 - v]*HPL[{4, 1, 2, 1}, 1 - v] - 56720*HPL[{1}, 1 - v]*HPL[{4, 1, 2, 2}, 1 - v] + 3592*HPL[{4, 1, 2, 3}, 1 - v] - 109440*HPL[{1}, 1 - v]*HPL[{4, 1, 3, 1}, 1 - v] + 9784*HPL[{4, 1, 3, 2}, 1 - v] + (42722*Pi^2*HPL[{4, 2, 1, 1}, 1 - v])/3 + 56828*HPL[{1}, 1 - v]^2*HPL[{4, 2, 1, 1}, 1 - v] - 60056*HPL[{2}, 1 - v]*HPL[{4, 2, 1, 1}, 1 - v] - 27896*HPL[{1}, 1 - v]*HPL[{4, 2, 1, 2}, 1 - v] + 12016*HPL[{4, 2, 1, 3}, 1 - v] - 31552*HPL[{1}, 1 - v]*HPL[{4, 2, 2, 1}, 1 - v] + 15424*HPL[{4, 2, 2, 2}, 1 - v] + 4352*HPL[{4, 2, 3, 1}, 1 - v] - 228312*HPL[{1}, 1 - v]*HPL[{4, 3, 1, 1}, 1 - v] + 27008*HPL[{4, 3, 1, 2}, 1 - v] + 38408*HPL[{4, 3, 2, 1}, 1 - v] + 37112*HPL[{4, 4, 1, 1}, 1 - v] + (85120*Pi^2*HPL[{5, 1, 1, 1}, 1 - v])/3 + 119664*HPL[{1}, 1 - v]^2*HPL[{5, 1, 1, 1}, 1 - v] - 126016*HPL[{2}, 1 - v]*HPL[{5, 1, 1, 1}, 1 - v] - 202264*HPL[{1}, 1 - v]*HPL[{5, 1, 1, 2}, 1 - v] + 28344*HPL[{5, 1, 1, 3}, 1 - v] - 362424*HPL[{1}, 1 - v]*HPL[{5, 1, 2, 1}, 1 - v] + 44464*HPL[{5, 1, 2, 2}, 1 - v] - 3424*HPL[{5, 1, 3, 1}, 1 - v] - 914552*HPL[{1}, 1 - v]*HPL[{5, 2, 1, 1}, 1 - v] + 87160*HPL[{5, 2, 1, 2}, 1 - v] + 114160*HPL[{5, 2, 2, 1}, 1 - v] + 89896*HPL[{5, 3, 1, 1}, 1 - v] - 2291632*HPL[{1}, 1 - v]*HPL[{6, 1, 1, 1}, 1 - v] + 165488*HPL[{6, 1, 1, 2}, 1 - v] + 185152*HPL[{6, 1, 2, 1}, 1 - v] + 76944*HPL[{6, 2, 1, 1}, 1 - v] - 141184*HPL[{7, 1, 1, 1}, 1 - v] + (104*Pi^4*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 + (104*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 - (1100*HPL[{1}, 1 - v]^4*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 + (70*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v])/3 + 140*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] + 24*HPL[{2}, 1 - v]^2*HPL[{2, 1, 1, 1, 1}, 1 - v] - 16*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] + 920*HPL[{4}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 192*HPL[{1}, 1 - v]*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] - 952*HPL[{3, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] + 1264*HPL[{2, 1, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1}, 1 - v] + 260*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] + (808*HPL[{1}, 1 - v]^3*HPL[{2, 1, 2, 1, 1}, 1 - v])/3 - 912*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] - 736*HPL[{3}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] + 496*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 2, 1, 1}, 1 - v] + (2390*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v])/3 + (3200*HPL[{1}, 1 - v]^3*HPL[{2, 2, 1, 1, 1}, 1 - v])/3 - 2848*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] - 2400*HPL[{3}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] - 568*HPL[{2, 1}, 1 - v]*HPL[{2, 2, 1, 1, 1}, 1 - v] - 232*Pi^2*HPL[{2, 2, 1, 2, 1}, 1 - v] - 1464*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 2, 1}, 1 - v] + 784*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 2, 1}, 1 - v] - (2150*Pi^2*HPL[{2, 2, 2, 1, 1}, 1 - v])/3 - 4604*HPL[{1}, 1 - v]^2*HPL[{2, 2, 2, 1, 1}, 1 - v] + 2904*HPL[{2}, 1 - v]*HPL[{2, 2, 2, 1, 1}, 1 - v] - 14080*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 2, 1}, 1 - v] + (4166*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v])/3 + 2880*HPL[{1}, 1 - v]^3*HPL[{3, 1, 1, 1, 1}, 1 - v] + 1200*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] - 5440*HPL[{3}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] + 1880*HPL[{2, 1}, 1 - v]*HPL[{3, 1, 1, 1, 1}, 1 - v] + 1494*Pi^2*HPL[{3, 1, 1, 1, 2}, 1 - v] + 9140*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1, 2}, 1 - v] + 10232*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 2}, 1 - v] + (7400*Pi^2*HPL[{3, 1, 1, 2, 1}, 1 - v])/3 + 14472*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 2, 1}, 1 - v] + 16744*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 2, 1}, 1 - v] - 42056*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2, 2}, 1 - v] + (8594*Pi^2*HPL[{3, 1, 2, 1, 1}, 1 - v])/3 + 15452*HPL[{1}, 1 - v]^2*HPL[{3, 1, 2, 1, 1}, 1 - v] + 17488*HPL[{2}, 1 - v]*HPL[{3, 1, 2, 1, 1}, 1 - v] - 42456*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1, 2}, 1 - v] - 432*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 2, 1}, 1 - v] - 704*HPL[{3, 1, 2, 2, 2}, 1 - v] + 294456*HPL[{1}, 1 - v]*HPL[{3, 1, 3, 1, 1}, 1 - v] + 600*HPL[{3, 1, 3, 1, 2}, 1 - v] + 5780*Pi^2*HPL[{3, 2, 1, 1, 1}, 1 - v] + 29736*HPL[{1}, 1 - v]^2*HPL[{3, 2, 1, 1, 1}, 1 - v] + 30376*HPL[{2}, 1 - v]*HPL[{3, 2, 1, 1, 1}, 1 - v] - 85992*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1, 2}, 1 - v] - 40776*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 2, 1}, 1 - v] - 944*HPL[{3, 2, 1, 2, 2}, 1 - v] - 2528*HPL[{3, 2, 1, 3, 1}, 1 - v] + 135672*HPL[{1}, 1 - v]*HPL[{3, 2, 2, 1, 1}, 1 - v] - 888*HPL[{3, 2, 2, 1, 2}, 1 - v] + 1600*HPL[{3, 2, 2, 2, 1}, 1 - v] + 9360*HPL[{3, 2, 3, 1, 1}, 1 - v] + 443528*HPL[{1}, 1 - v]*HPL[{3, 3, 1, 1, 1}, 1 - v] + 1376*HPL[{3, 3, 1, 1, 2}, 1 - v] + 10024*HPL[{3, 3, 1, 2, 1}, 1 - v] + 28808*HPL[{3, 3, 2, 1, 1}, 1 - v] + 17450*Pi^2*HPL[{4, 1, 1, 1, 1}, 1 - v] + 92420*HPL[{1}, 1 - v]^2*HPL[{4, 1, 1, 1, 1}, 1 - v] + 94480*HPL[{2}, 1 - v]*HPL[{4, 1, 1, 1, 1}, 1 - v] - 257376*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1, 2}, 1 - v] - 62240*HPL[{4, 1, 1, 1, 3}, 1 - v] - 122168*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 2, 1}, 1 - v] - 61160*HPL[{4, 1, 1, 2, 2}, 1 - v] - 125096*HPL[{4, 1, 1, 3, 1}, 1 - v] + 405696*HPL[{1}, 1 - v]*HPL[{4, 1, 2, 1, 1}, 1 - v] - 59584*HPL[{4, 1, 2, 1, 2}, 1 - v] - 110352*HPL[{4, 1, 2, 2, 1}, 1 - v] - 145592*HPL[{4, 1, 3, 1, 1}, 1 - v] + 1326672*HPL[{1}, 1 - v]*HPL[{4, 2, 1, 1, 1}, 1 - v] - 54440*HPL[{4, 2, 1, 1, 2}, 1 - v] - 87192*HPL[{4, 2, 1, 2, 1}, 1 - v] - 88648*HPL[{4, 2, 2, 1, 1}, 1 - v] - 232240*HPL[{4, 3, 1, 1, 1}, 1 - v] + 2640320*HPL[{1}, 1 - v]*HPL[{5, 1, 1, 1, 1}, 1 - v] - 227344*HPL[{5, 1, 1, 1, 2}, 1 - v] - 410760*HPL[{5, 1, 1, 2, 1}, 1 - v] - 529656*HPL[{5, 1, 2, 1, 1}, 1 - v] - 931168*HPL[{5, 2, 1, 1, 1}, 1 - v] - 2330160*HPL[{6, 1, 1, 1, 1}, 1 - v] - (50*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v])/3 + (4468*HPL[{1}, 1 - v]^3*HPL[{2, 1, 1, 1, 1, 1}, 1 - v])/3 - 320*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] + 864*HPL[{3}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] - 1528*HPL[{2, 1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1}, 1 - v] - (8*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - v])/3 - 136*HPL[{1}, 1 - v]^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] - 64*HPL[{2}, 1 - v]*HPL[{2, 1, 2, 1, 1, 1}, 1 - v] - (134*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - v])/3 - 1268*HPL[{1}, 1 - v]^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] - 8*HPL[{2}, 1 - v]*HPL[{2, 2, 1, 1, 1, 1}, 1 - v] - 168*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 2, 1}, 1 - v] + 800*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 2, 1, 1}, 1 - v] + 3472*HPL[{1}, 1 - v]*HPL[{2, 2, 2, 1, 1, 1}, 1 - v] - 1792*HPL[{2, 2, 2, 1, 2, 1}, 1 - v] - 6864*HPL[{2, 2, 2, 2, 1, 1}, 1 - v] - (554*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - v])/3 - 5500*HPL[{1}, 1 - v]^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] + 63384*HPL[{2}, 1 - v]*HPL[{3, 1, 1, 1, 1, 1}, 1 - v] - 7280*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1, 2}, 1 - v] - 14832*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 2, 1}, 1 - v] - 16944*HPL[{3, 1, 1, 1, 2, 2}, 1 - v] - 18800*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 2, 1, 1}, 1 - v] - 28352*HPL[{3, 1, 1, 2, 1, 2}, 1 - v] - 15840*HPL[{3, 1, 1, 2, 2, 1}, 1 - v] - 16584*HPL[{1}, 1 - v]*HPL[{3, 1, 2, 1, 1, 1}, 1 - v] - 30120*HPL[{3, 1, 2, 1, 1, 2}, 1 - v] - 20512*HPL[{3, 1, 2, 1, 2, 1}, 1 - v] - 8344*HPL[{3, 1, 2, 2, 1, 1}, 1 - v] + 38376*HPL[{3, 1, 3, 1, 1, 1}, 1 - v] - 19384*HPL[{1}, 1 - v]*HPL[{3, 2, 1, 1, 1, 1}, 1 - v] - 53032*HPL[{3, 2, 1, 1, 1, 2}, 1 - v] - 63936*HPL[{3, 2, 1, 1, 2, 1}, 1 - v] - 63088*HPL[{3, 2, 1, 2, 1, 1}, 1 - v] - 80568*HPL[{3, 2, 2, 1, 1, 1}, 1 - v] - 146480*HPL[{3, 3, 1, 1, 1, 1}, 1 - v] - 62912*HPL[{1}, 1 - v]*HPL[{4, 1, 1, 1, 1, 1}, 1 - v] - 163280*HPL[{4, 1, 1, 1, 1, 2}, 1 - v] - 196640*HPL[{4, 1, 1, 1, 2, 1}, 1 - v] - 192888*HPL[{4, 1, 1, 2, 1, 1}, 1 - v] - 243192*HPL[{4, 1, 2, 1, 1, 1}, 1 - v] - 437920*HPL[{4, 2, 1, 1, 1, 1}, 1 - v] - 867480*HPL[{5, 1, 1, 1, 1, 1}, 1 - v] + (842*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v])/3 - 4060*HPL[{1}, 1 - v]^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] + 2024*HPL[{2}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - v] - 432*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 2, 1, 1, 1}, 1 - v] - 1424*HPL[{1}, 1 - v]*HPL[{2, 1, 2, 1, 1, 1, 1}, 1 - v] - 712*HPL[{2, 1, 2, 1, 2, 1, 1}, 1 - v] - 1760*HPL[{1}, 1 - v]*HPL[{2, 2, 1, 1, 1, 1, 1}, 1 - v] + 2008*HPL[{2, 2, 1, 1, 1, 2, 1}, 1 - v] + 4216*HPL[{2, 2, 1, 1, 2, 1, 1}, 1 - v] + 12880*HPL[{2, 2, 1, 2, 1, 1, 1}, 1 - v] + 33680*HPL[{2, 2, 2, 1, 1, 1, 1}, 1 - v] + 1848*HPL[{1}, 1 - v]*HPL[{3, 1, 1, 1, 1, 1, 1}, 1 - v] - 62456*HPL[{3, 1, 1, 1, 1, 1, 2}, 1 - v] - 123992*HPL[{3, 1, 1, 1, 1, 2, 1}, 1 - v] - 186808*HPL[{3, 1, 1, 1, 2, 1, 1}, 1 - v] - 237856*HPL[{3, 1, 1, 2, 1, 1, 1}, 1 - v] - 267232*HPL[{3, 1, 2, 1, 1, 1, 1}, 1 - v] - 414208*HPL[{3, 2, 1, 1, 1, 1, 1}, 1 - v] - 1240904*HPL[{4, 1, 1, 1, 1, 1, 1}, 1 - v] + 6688*HPL[{1}, 1 - v]*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, 1 - v] - 304*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, 1 - v] - 1536*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, 1 - v] - 5216*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, 1 - v] - 14592*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, 1 - v] + 1248*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, 1 - v] + 8*Pi^2*MZV[{5, 3}] + 256*HPL[{1}, 1 - v]^2*MZV[{5, 3}] - 160*HPL[{2}, 1 - v]*MZV[{5, 3}] + 264*MZV[{7, 3}] - (356*Pi^4*HPL[{1}, 1 - v]^3*Zeta[3])/45 - (226*Pi^2*HPL[{1}, 1 - v]^5*Zeta[3])/45 + (232*Pi^4*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*Zeta[3])/15 + (128*Pi^2*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*Zeta[3])/3 - (152*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*Zeta[3])/3 - 8*Pi^2*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*Zeta[3] + 16*Pi^2*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*Zeta[3] - (32*Pi^2*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*Zeta[3])/3 - (72*Pi^4*HPL[{2, 1}, 1 - v]*Zeta[3])/5 - (224*Pi^2*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*Zeta[3])/3 + 112*Pi^2*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*Zeta[3] + (656*Pi^2*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*Zeta[3])/3 - (112*Pi^2*HPL[{3, 2}, 1 - v]*Zeta[3])/3 - (224*Pi^2*HPL[{4, 1}, 1 - v]*Zeta[3])/3 + (176*Pi^2*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*Zeta[3])/3 - 224*Pi^2*HPL[{2, 2, 1}, 1 - v]*Zeta[3] - 672*Pi^2*HPL[{3, 1, 1}, 1 - v]*Zeta[3] - 80*Pi^2*HPL[{2, 1, 1, 1}, 1 - v]*Zeta[3] - (308*Pi^4*Zeta[3]^2)/45 - (88*Pi^2*HPL[{1}, 1 - v]^2*Zeta[3]^2)/3 + 10*HPL[{1}, 1 - v]^4*Zeta[3]^2 + (64*Pi^2*HPL[{2}, 1 - v]*Zeta[3]^2)/3 - 8*HPL[{1}, 1 - v]^2*HPL[{2}, 1 - v]*Zeta[3]^2 - 8*HPL[{2}, 1 - v]^2*Zeta[3]^2 + 32*HPL[{1}, 1 - v]*HPL[{3}, 1 - v]*Zeta[3]^2 - 32*HPL[{3, 1}, 1 - v]*Zeta[3]^2 - (356*Pi^2*HPL[{1}, 1 - v]^3*Zeta[5])/9 + (226*HPL[{1}, 1 - v]^5*Zeta[5])/3 + (232*Pi^2*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*Zeta[5])/3 - 640*HPL[{1}, 1 - v]^3*HPL[{2}, 1 - v]*Zeta[5] + 760*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]^2*Zeta[5] + 120*HPL[{1}, 1 - v]^2*HPL[{3}, 1 - v]*Zeta[5] - 240*HPL[{2}, 1 - v]*HPL[{3}, 1 - v]*Zeta[5] + 160*HPL[{1}, 1 - v]*HPL[{4}, 1 - v]*Zeta[5] - 72*Pi^2*HPL[{2, 1}, 1 - v]*Zeta[5] + 1120*HPL[{1}, 1 - v]^2*HPL[{2, 1}, 1 - v]*Zeta[5] - 1680*HPL[{2}, 1 - v]*HPL[{2, 1}, 1 - v]*Zeta[5] - 3280*HPL[{1}, 1 - v]*HPL[{3, 1}, 1 - v]*Zeta[5] + 560*HPL[{3, 2}, 1 - v]*Zeta[5] + 1120*HPL[{4, 1}, 1 - v]*Zeta[5] - 880*HPL[{1}, 1 - v]*HPL[{2, 1, 1}, 1 - v]*Zeta[5] + 3360*HPL[{2, 2, 1}, 1 - v]*Zeta[5] + 10080*HPL[{3, 1, 1}, 1 - v]*Zeta[5] + 1200*HPL[{2, 1, 1, 1}, 1 - v]*Zeta[5] - (104*Pi^2*Zeta[3]*Zeta[5])/3 + 1600*HPL[{1}, 1 - v]^2*Zeta[3]*Zeta[5] - 800*HPL[{2}, 1 - v]*Zeta[3]*Zeta[5] + 2664*Zeta[5]^2 + (4984*HPL[{1}, 1 - v]^3*Zeta[7])/3 - 3248*HPL[{1}, 1 - v]*HPL[{2}, 1 - v]*Zeta[7] + 3024*HPL[{2, 1}, 1 - v]*Zeta[7] + 5376*Zeta[3]*Zeta[7];
e1u11=-HPL[{1}, 1 - u]^2/2 - HPL[{2}, 1 - u];
e2u11=-Pi^4/9 + HPL[{1}, 1 - u]^4/8 + (Pi^2*HPL[{2}, 1 - u])/3 + (3*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/2 + 2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u] + 2*HPL[{4}, 1 - u] - 4*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u] - 2*HPL[{3, 1}, 1 - u] + 6*HPL[{2, 1, 1}, 1 - u];
e3u11=(59*Pi^6)/405 + (11*Pi^4*HPL[{1}, 1 - u]^2)/90 - HPL[{1}, 1 - u]^6/48 - (2*Pi^4*HPL[{2}, 1 - u])/9 - (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/2 - (5*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/8 + (Pi^2*HPL[{2}, 1 - u]^2)/3 - HPL[{2}, 1 - u]^3/3 - (2*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/3 - 2*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u] + 2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u] - HPL[{3}, 1 - u]^2 - (2*Pi^2*HPL[{4}, 1 - u])/3 - 6*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u] + 2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u] - 12*HPL[{1}, 1 - u]*HPL[{5}, 1 - u] - 12*HPL[{6}, 1 - u] + (4*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + 3*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u] + 2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u] - 2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + 3*HPL[{2, 1}, 1 - u]^2 - (2*Pi^2*HPL[{3, 1}, 1 - u])/3 + 6*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u] + 6*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u] - 4*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u] + 8*HPL[{5, 1}, 1 - u] - 2*Pi^2*HPL[{2, 1, 1}, 1 - u] - 12*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - 6*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 4*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 24*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 8*HPL[{3, 2, 1}, 1 - u] - 36*HPL[{4, 1, 1}, 1 - u] + 36*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 24*HPL[{3, 1, 1, 1}, 1 - u] - 60*HPL[{2, 1, 1, 1, 1}, 1 - u] + 8*Zeta[3]^2;
e4u11=(-5477*Pi^8)/28350 - (1139*Pi^6*HPL[{1}, 1 - u]^2)/5670 - (17*Pi^4*HPL[{1}, 1 - u]^4)/360 + HPL[{1}, 1 - u]^8/384 + (577*Pi^6*HPL[{2}, 1 - u])/2835 + (Pi^4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/3 + (5*Pi^2*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/24 + (7*HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u])/48 - (7*Pi^4*HPL[{2}, 1 - u]^2)/15 - (5*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/6 - (HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^2)/12 + (2*Pi^2*HPL[{2}, 1 - u]^3)/9 + (7*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^3)/6 + HPL[{2}, 1 - u]^4/6 + (4*Pi^4*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/9 + (2*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u])/3 + (3*HPL[{1}, 1 - u]^5*HPL[{3}, 1 - u])/4 - (2*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/3 + (HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/3 + 2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u] + (Pi^2*HPL[{3}, 1 - u]^2)/3 - (5*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]^2)/2 - 6*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2 + (4*Pi^4*HPL[{4}, 1 - u])/9 + (4*Pi^2*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u])/3 + (43*HPL[{1}, 1 - u]^4*HPL[{4}, 1 - u])/12 - (2*Pi^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/3 + 3*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u] + 3*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u] + 16*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] - 10*HPL[{4}, 1 - u]^2 + (8*Pi^2*HPL[{1}, 1 - u]*HPL[{5}, 1 - u])/3 + (46*HPL[{1}, 1 - u]^3*HPL[{5}, 1 - u])/3 - 12*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5}, 1 - u] + 24*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + (8*Pi^2*HPL[{6}, 1 - u])/3 + 54*HPL[{1}, 1 - u]^2*HPL[{6}, 1 - u] - 24*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] + 120*HPL[{1}, 1 - u]*HPL[{7}, 1 - u] + 120*HPL[{8}, 1 - u] - (8*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/9 - (11*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u])/9 - HPL[{1}, 1 - u]^5*HPL[{2, 1}, 1 - u] + (14*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u] - 10*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u] + 2*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + 2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] - 20*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - 4*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] + (2*Pi^2*HPL[{2, 1}, 1 - u]^2)/3 - (3*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/2 - 7*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2 + (64*Pi^4*HPL[{3, 1}, 1 - u])/45 + (2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u])/3 - (43*HPL[{1}, 1 - u]^4*HPL[{3, 1}, 1 - u])/12 - 6*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u] - 15*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u] - HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u] + 24*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] - 12*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] + 56*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] - 16*HPL[{3, 1}, 1 - u]^2 - 2*HPL[{1}, 1 - u]^3*HPL[{3, 2}, 1 - u] - 8*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u] + 24*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] - 14*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + (4*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u])/3 - (46*HPL[{1}, 1 - u]^3*HPL[{4, 1}, 1 - u])/3 - 8*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u] - 56*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] - 24*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] - (4*Pi^2*HPL[{4, 2}, 1 - u])/3 + 4*HPL[{1}, 1 - u]^2*HPL[{4, 2}, 1 - u] + 12*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] - 36*HPL[{1}, 1 - u]*HPL[{4, 3}, 1 - u] - (4*Pi^2*HPL[{5, 1}, 1 - u])/3 - 32*HPL[{1}, 1 - u]^2*HPL[{5, 1}, 1 - u] + 32*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] - 108*HPL[{1}, 1 - u]*HPL[{5, 2}, 1 - u] - 12*HPL[{5, 3}, 1 - u] - 296*HPL[{1}, 1 - u]*HPL[{6, 1}, 1 - u] - 36*HPL[{6, 2}, 1 - u] - 152*HPL[{7, 1}, 1 - u] + (6*Pi^4*HPL[{2, 1, 1}, 1 - u])/5 + (16*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/3 + (73*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1}, 1 - u])/12 - (16*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 - HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 13*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - 20*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 24*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 32*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 92*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 48*HPL[{2, 1, 1}, 1 - u]^2 - 8*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - (4*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1}, 1 - u])/3 + 36*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 8*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 32*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - (64*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 + (34*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1}, 1 - u])/3 - 108*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 56*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 116*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + (8*Pi^2*HPL[{3, 1, 2}, 1 - u])/3 + 6*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u] + 14*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 12*Pi^2*HPL[{3, 2, 1}, 1 - u] + 34*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u] + 30*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 16*HPL[{1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - 12*HPL[{1}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - 48*HPL[{3, 3, 2}, 1 - u] + (92*Pi^2*HPL[{4, 1, 1}, 1 - u])/3 + 126*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] + 48*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 12*HPL[{1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] + 136*HPL[{4, 1, 3}, 1 - u] - 96*HPL[{1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - 34*HPL[{4, 2, 2}, 1 - u] + 228*HPL[{4, 3, 1}, 1 - u] - 180*HPL[{1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + 132*HPL[{5, 1, 2}, 1 - u] + 912*HPL[{5, 2, 1}, 1 - u] + 2412*HPL[{6, 1, 1}, 1 - u] - (44*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 - (94*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1}, 1 - u])/3 - 24*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 52*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 100*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 8*Pi^2*HPL[{2, 2, 1, 1}, 1 - u] + 8*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u] - 28*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 68*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + 28*Pi^2*HPL[{3, 1, 1, 1}, 1 - u] - 32*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] - 316*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 240*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] + 228*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - 22*HPL[{3, 1, 2, 2}, 1 - u] + 408*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - 38*HPL[{3, 2, 1, 2}, 1 - u] - 10*HPL[{3, 2, 2, 1}, 1 - u] + 116*HPL[{3, 3, 1, 1}, 1 - u] + 1144*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 4*HPL[{4, 1, 1, 2}, 1 - u] + 132*HPL[{4, 1, 2, 1}, 1 - u] + 484*HPL[{4, 2, 1, 1}, 1 - u] + 1048*HPL[{5, 1, 1, 1}, 1 - u] + 20*Pi^2*HPL[{2, 1, 1, 1, 1}, 1 - u] + 130*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] + 100*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 68*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - 216*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - 56*HPL[{2, 2, 1, 2, 1}, 1 - u] - 124*HPL[{2, 2, 2, 1, 1}, 1 - u] - 280*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] + 132*HPL[{3, 1, 1, 1, 2}, 1 - u] + 196*HPL[{3, 1, 1, 2, 1}, 1 - u] + 320*HPL[{3, 1, 2, 1, 1}, 1 - u] + 972*HPL[{3, 2, 1, 1, 1}, 1 - u] + 3080*HPL[{4, 1, 1, 1, 1}, 1 - u] - 400*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 12*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] + 40*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] - 220*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] + 700*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u] + 24*MZV[{5, 3}] + (4*Pi^2*HPL[{1}, 1 - u]^3*Zeta[3])/9 + 4*Pi^2*HPL[{2, 1}, 1 - u]*Zeta[3] - 4*Pi^2*Zeta[3]^2 - 4*HPL[{1}, 1 - u]^2*Zeta[3]^2 - 8*HPL[{2}, 1 - u]*Zeta[3]^2 - (20*HPL[{1}, 1 - u]^3*Zeta[5])/3 - 60*HPL[{2, 1}, 1 - u]*Zeta[5] - 40*Zeta[3]*Zeta[5];
e5u11=(379957*Pi^10)/1403325 + (17197*Pi^8*HPL[{1}, 1 - u]^2)/56700 + (59*Pi^6*HPL[{1}, 1 - u]^4)/648 + (23*Pi^4*HPL[{1}, 1 - u]^6)/2160 - HPL[{1}, 1 - u]^10/3840 - (18691*Pi^8*HPL[{2}, 1 - u])/85050 - (199*Pi^6*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/630 - (11*Pi^4*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/90 - (7*Pi^2*HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u])/144 - (3*HPL[{1}, 1 - u]^8*HPL[{2}, 1 - u])/128 + (106*Pi^6*HPL[{2}, 1 - u]^2)/189 + (4*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/3 + (35*Pi^2*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^2)/72 + (HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u]^2)/24 - (34*Pi^4*HPL[{2}, 1 - u]^3)/135 - (23*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^3)/18 - (55*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^3)/72 + (Pi^2*HPL[{2}, 1 - u]^4)/4 + (7*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^4)/24 - (4*HPL[{2}, 1 - u]^5)/15 - (1094*Pi^6*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/2835 - (17*Pi^4*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u])/45 - (Pi^2*HPL[{1}, 1 - u]^5*HPL[{3}, 1 - u])/4 - (HPL[{1}, 1 - u]^7*HPL[{3}, 1 - u])/6 + (4*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/9 + (2*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/9 - (HPL[{1}, 1 - u]^5*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/3 + (Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u])/3 - (9*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u])/2 + 2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^3*HPL[{3}, 1 - u] - (4*Pi^4*HPL[{3}, 1 - u]^2)/45 - (7*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]^2)/6 + (65*HPL[{1}, 1 - u]^4*HPL[{3}, 1 - u]^2)/24 + (2*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2)/3 + (45*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2)/2 + (9*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u]^2)/2 + (23*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]^3)/3 - (1094*Pi^6*HPL[{4}, 1 - u])/2835 - (25*Pi^2*HPL[{1}, 1 - u]^4*HPL[{4}, 1 - u])/36 - (13*HPL[{1}, 1 - u]^6*HPL[{4}, 1 - u])/12 + (8*Pi^4*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/45 + (7*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/3 - (13*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/4 + (Pi^2*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/3 - 20*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u] - (13*HPL[{2}, 1 - u]^3*HPL[{4}, 1 - u])/3 - (4*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u])/3 + 20*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] + 72*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] + 60*HPL[{3}, 1 - u]^2*HPL[{4}, 1 - u] + (8*Pi^2*HPL[{4}, 1 - u]^2)/3 - (99*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]^2)/2 - 78*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]^2 + (4*Pi^4*HPL[{1}, 1 - u]*HPL[{5}, 1 - u])/15 - (22*Pi^2*HPL[{1}, 1 - u]^3*HPL[{5}, 1 - u])/9 - (27*HPL[{1}, 1 - u]^5*HPL[{5}, 1 - u])/4 + (8*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5}, 1 - u])/3 - 15*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{5}, 1 - u] - 37*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{5}, 1 - u] - 4*Pi^2*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + 79*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + 122*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + 228*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{5}, 1 - u] - 96*HPL[{5}, 1 - u]^2 + (4*Pi^4*HPL[{6}, 1 - u])/15 - 6*Pi^2*HPL[{1}, 1 - u]^2*HPL[{6}, 1 - u] - (461*HPL[{1}, 1 - u]^4*HPL[{6}, 1 - u])/12 + 4*Pi^2*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] - 64*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] - 43*HPL[{2}, 1 - u]^2*HPL[{6}, 1 - u] - 180*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{6}, 1 - u] + 300*HPL[{4}, 1 - u]*HPL[{6}, 1 - u] - (40*Pi^2*HPL[{1}, 1 - u]*HPL[{7}, 1 - u])/3 - (560*HPL[{1}, 1 - u]^3*HPL[{7}, 1 - u])/3 + 120*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{7}, 1 - u] - 360*HPL[{3}, 1 - u]*HPL[{7}, 1 - u] - (40*Pi^2*HPL[{8}, 1 - u])/3 - 720*HPL[{1}, 1 - u]^2*HPL[{8}, 1 - u] + 360*HPL[{2}, 1 - u]*HPL[{8}, 1 - u] - 1680*HPL[{1}, 1 - u]*HPL[{9}, 1 - u] - 1680*HPL[{10}, 1 - u] + (2614*Pi^6*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/2835 + (43*Pi^4*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u])/45 + (4*Pi^2*HPL[{1}, 1 - u]^5*HPL[{2, 1}, 1 - u])/9 + (5*HPL[{1}, 1 - u]^7*HPL[{2, 1}, 1 - u])/24 - (74*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/9 - (47*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/9 - (5*HPL[{1}, 1 - u]^5*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/6 + (35*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u])/3 + (32*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u])/3 - 3*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^3*HPL[{2, 1}, 1 - u] - (122*Pi^4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/45 + (HPL[{1}, 1 - u]^4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + 8*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] - 12*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] - 48*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]^2*HPL[{2, 1}, 1 - u] - 4*Pi^2*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] + 8*HPL[{1}, 1 - u]^3*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] + 74*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] + 56*HPL[{3}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - (16*Pi^2*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + 20*HPL[{1}, 1 - u]^2*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] - 2*HPL[{2}, 1 - u]*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] + 304*HPL[{1}, 1 - u]*HPL[{6}, 1 - u]*HPL[{2, 1}, 1 - u] + 200*HPL[{7}, 1 - u]*HPL[{2, 1}, 1 - u] - (11*Pi^4*HPL[{2, 1}, 1 - u]^2)/5 - (14*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/3 - (5*HPL[{1}, 1 - u]^4*HPL[{2, 1}, 1 - u]^2)/12 + (Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/3 + (51*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/2 + 13*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2 - 6*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]^2 + 23*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u]^2 - (46*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]^3)/3 - (5266*Pi^6*HPL[{3, 1}, 1 - u])/2835 - (46*Pi^4*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u])/15 - (5*Pi^2*HPL[{1}, 1 - u]^4*HPL[{3, 1}, 1 - u])/36 + (13*HPL[{1}, 1 - u]^6*HPL[{3, 1}, 1 - u])/12 + (116*Pi^4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/15 + (49*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + (103*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/12 - (23*Pi^2*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u])/3 - 3*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u] + (37*HPL[{2}, 1 - u]^3*HPL[{3, 1}, 1 - u])/3 + (8*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - (2*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + 66*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] + 11*HPL[{3}, 1 - u]^2*HPL[{3, 1}, 1 - u] + (8*Pi^2*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + 40*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 52*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 276*HPL[{1}, 1 - u]*HPL[{5}, 1 - u]*HPL[{3, 1}, 1 - u] + 32*HPL[{6}, 1 - u]*HPL[{3, 1}, 1 - u] - (152*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - (124*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + 46*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] - 62*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] - 51*HPL[{2, 1}, 1 - u]^2*HPL[{3, 1}, 1 - u] + (110*Pi^2*HPL[{3, 1}, 1 - u]^2)/3 + 26*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u]^2 - 68*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u]^2 + (10*Pi^4*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u])/9 + (5*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3, 2}, 1 - u])/3 + (3*HPL[{1}, 1 - u]^5*HPL[{3, 2}, 1 - u])/2 - 2*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u] + (55*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u])/3 - 14*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3, 2}, 1 - u] - (8*Pi^2*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u])/3 - 75*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] + 10*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] - 114*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 2}, 1 - u] - 244*HPL[{5}, 1 - u]*HPL[{3, 2}, 1 - u] + 8*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] - 11*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + 44*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] - 88*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + 54*HPL[{3, 2}, 1 - u]^2 - (12*Pi^4*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u])/5 + (16*Pi^2*HPL[{1}, 1 - u]^3*HPL[{4, 1}, 1 - u])/9 + (33*HPL[{1}, 1 - u]^5*HPL[{4, 1}, 1 - u])/4 - (8*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u])/3 + 49*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u] + HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{4, 1}, 1 - u] + (4*Pi^2*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u])/3 + 59*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] - 198*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] + 112*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{4, 1}, 1 - u] - 700*HPL[{5}, 1 - u]*HPL[{4, 1}, 1 - u] + 8*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] - 36*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 90*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 60*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 396*HPL[{3, 2}, 1 - u]*HPL[{4, 1}, 1 - u] + 970*HPL[{4, 1}, 1 - u]^2 + 2*Pi^4*HPL[{4, 2}, 1 - u] + (8*Pi^2*HPL[{1}, 1 - u]^2*HPL[{4, 2}, 1 - u])/3 - (7*HPL[{1}, 1 - u]^4*HPL[{4, 2}, 1 - u])/2 - (16*Pi^2*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u])/3 - 12*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] + 6*HPL[{2}, 1 - u]^2*HPL[{4, 2}, 1 - u] - 8*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 2}, 1 - u] + 108*HPL[{4}, 1 - u]*HPL[{4, 2}, 1 - u] + 52*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 2}, 1 - u] - 12*HPL[{3, 1}, 1 - u]*HPL[{4, 2}, 1 - u] + (4*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 3}, 1 - u])/3 - (130*HPL[{1}, 1 - u]^3*HPL[{4, 3}, 1 - u])/3 - 142*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 3}, 1 - u] - 242*HPL[{3}, 1 - u]*HPL[{4, 3}, 1 - u] - 160*HPL[{2, 1}, 1 - u]*HPL[{4, 3}, 1 - u] - (28*Pi^4*HPL[{5, 1}, 1 - u])/45 + 4*Pi^2*HPL[{1}, 1 - u]^2*HPL[{5, 1}, 1 - u] + (271*HPL[{1}, 1 - u]^4*HPL[{5, 1}, 1 - u])/12 - 4*Pi^2*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] + 36*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] + 45*HPL[{2}, 1 - u]^2*HPL[{5, 1}, 1 - u] + 116*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{5, 1}, 1 - u] + 2348*HPL[{4}, 1 - u]*HPL[{5, 1}, 1 - u] - 152*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{5, 1}, 1 - u] - 88*HPL[{3, 1}, 1 - u]*HPL[{5, 1}, 1 - u] + (28*Pi^2*HPL[{1}, 1 - u]*HPL[{5, 2}, 1 - u])/3 - 132*HPL[{1}, 1 - u]^3*HPL[{5, 2}, 1 - u] - 426*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5, 2}, 1 - u] - 718*HPL[{3}, 1 - u]*HPL[{5, 2}, 1 - u] - 484*HPL[{2, 1}, 1 - u]*HPL[{5, 2}, 1 - u] - 4*Pi^2*HPL[{5, 3}, 1 - u] + 47*HPL[{1}, 1 - u]^2*HPL[{5, 3}, 1 - u] + 70*HPL[{2}, 1 - u]*HPL[{5, 3}, 1 - u] - 500*HPL[{1}, 1 - u]*HPL[{5, 4}, 1 - u] + (32*Pi^2*HPL[{1}, 1 - u]*HPL[{6, 1}, 1 - u])/3 - (388*HPL[{1}, 1 - u]^3*HPL[{6, 1}, 1 - u])/3 - 932*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{6, 1}, 1 - u] - 1244*HPL[{3}, 1 - u]*HPL[{6, 1}, 1 - u] - 1088*HPL[{2, 1}, 1 - u]*HPL[{6, 1}, 1 - u] - (20*Pi^2*HPL[{6, 2}, 1 - u])/3 + 137*HPL[{1}, 1 - u]^2*HPL[{6, 2}, 1 - u] + 202*HPL[{2}, 1 - u]*HPL[{6, 2}, 1 - u] - 2000*HPL[{1}, 1 - u]*HPL[{6, 3}, 1 - u] - 260*HPL[{6, 4}, 1 - u] - (64*Pi^2*HPL[{7, 1}, 1 - u])/3 + 778*HPL[{1}, 1 - u]^2*HPL[{7, 1}, 1 - u] + 212*HPL[{2}, 1 - u]*HPL[{7, 1}, 1 - u] - 5000*HPL[{1}, 1 - u]*HPL[{7, 2}, 1 - u] - 1040*HPL[{7, 3}, 1 - u] - 8880*HPL[{1}, 1 - u]*HPL[{8, 1}, 1 - u] - 2600*HPL[{8, 2}, 1 - u] - 4080*HPL[{9, 1}, 1 - u] - (122*Pi^6*HPL[{2, 1, 1}, 1 - u])/105 - (67*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/15 - (28*Pi^2*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1}, 1 - u])/9 - (5*HPL[{1}, 1 - u]^6*HPL[{2, 1, 1}, 1 - u])/3 + (32*Pi^4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 + (61*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 + (19*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/4 - (31*Pi^2*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/3 - (83*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/2 - (14*HPL[{2}, 1 - u]^3*HPL[{2, 1, 1}, 1 - u])/3 + 2*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 28*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 89*HPL[{3}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - (8*Pi^2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 - 20*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 94*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 180*HPL[{1}, 1 - u]*HPL[{5}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 210*HPL[{6}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + (58*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 - 2*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 140*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 22*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 69*HPL[{2, 1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] + (212*Pi^2*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 + 174*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 22*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 86*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 320*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 168*HPL[{4, 2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 118*HPL[{5, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 12*Pi^2*HPL[{2, 1, 1}, 1 - u]^2 - 42*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u]^2 - 39*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u]^2 + (130*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/9 + (77*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1}, 1 - u])/9 + (7*HPL[{1}, 1 - u]^5*HPL[{2, 2, 1}, 1 - u])/6 - (118*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - (112*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 + 18*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 2, 1}, 1 - u] + (4*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - 13*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 26*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 142*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 40*HPL[{5}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - (28*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - 107*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 86*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 62*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 44*HPL[{3, 2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 120*HPL[{4, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 292*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 108*HPL[{2, 2, 1}, 1 - u]^2 + (638*Pi^4*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/15 + (197*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1}, 1 - u])/9 - (13*HPL[{1}, 1 - u]^5*HPL[{3, 1, 1}, 1 - u])/4 + (302*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 + 92*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 49*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3, 1, 1}, 1 - u] + 4*Pi^2*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 44*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 658*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 414*HPL[{5}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - (116*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 - 313*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 196*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 814*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 36*HPL[{3, 2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 310*HPL[{4, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 992*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 608*HPL[{2, 2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 803*HPL[{3, 1, 1}, 1 - u]^2 - 4*Pi^4*HPL[{3, 1, 2}, 1 - u] - 11*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u] - (61*HPL[{1}, 1 - u]^4*HPL[{3, 1, 2}, 1 - u])/12 - 12*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 12*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 3*HPL[{2}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u] - 24*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 36*HPL[{4}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 28*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 8*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 104*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - (722*Pi^4*HPL[{3, 2, 1}, 1 - u])/45 - (136*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u])/3 - (95*HPL[{1}, 1 - u]^4*HPL[{3, 2, 1}, 1 - u])/4 + (50*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u])/3 + 12*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 67*HPL[{2}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u] + 38*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 2*HPL[{4}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 48*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 270*HPL[{3, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 192*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - (4*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2, 2}, 1 - u])/3 - (109*HPL[{1}, 1 - u]^3*HPL[{3, 2, 2}, 1 - u])/3 + 52*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - 66*HPL[{3}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - 56*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + (20*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 3, 1}, 1 - u])/3 - (230*HPL[{1}, 1 - u]^3*HPL[{3, 3, 1}, 1 - u])/3 - 26*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - 106*HPL[{3}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - 50*HPL[{2, 1}, 1 - u]*HPL[{3, 3, 1}, 1 - u] + (20*Pi^2*HPL[{3, 3, 2}, 1 - u])/3 + 140*HPL[{1}, 1 - u]^2*HPL[{3, 3, 2}, 1 - u] - 64*HPL[{2}, 1 - u]*HPL[{3, 3, 2}, 1 - u] - (554*Pi^4*HPL[{4, 1, 1}, 1 - u])/15 - (331*Pi^2*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u])/3 - (1021*HPL[{1}, 1 - u]^4*HPL[{4, 1, 1}, 1 - u])/12 + 82*Pi^2*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 44*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 211*HPL[{2}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] + 866*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 520*HPL[{4}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 68*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 944*HPL[{3, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 522*HPL[{2, 1, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + (4*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1, 2}, 1 - u])/3 - (238*HPL[{1}, 1 - u]^3*HPL[{4, 1, 2}, 1 - u])/3 - 26*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 324*HPL[{3}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 38*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - (32*Pi^2*HPL[{4, 1, 3}, 1 - u])/3 - 282*HPL[{1}, 1 - u]^2*HPL[{4, 1, 3}, 1 - u] + 254*HPL[{2}, 1 - u]*HPL[{4, 1, 3}, 1 - u] - (586*HPL[{1}, 1 - u]^3*HPL[{4, 2, 1}, 1 - u])/3 - 296*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - 980*HPL[{3}, 1 - u]*HPL[{4, 2, 1}, 1 - u] + 56*HPL[{2, 1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] + (40*Pi^2*HPL[{4, 2, 2}, 1 - u])/3 + 169*HPL[{1}, 1 - u]^2*HPL[{4, 2, 2}, 1 - u] + 82*HPL[{2}, 1 - u]*HPL[{4, 2, 2}, 1 - u] + 14*HPL[{1}, 1 - u]*HPL[{4, 2, 3}, 1 - u] + 4*Pi^2*HPL[{4, 3, 1}, 1 - u] - 439*HPL[{1}, 1 - u]^2*HPL[{4, 3, 1}, 1 - u] + 704*HPL[{2}, 1 - u]*HPL[{4, 3, 1}, 1 - u] + 292*HPL[{1}, 1 - u]*HPL[{4, 3, 2}, 1 - u] + 420*HPL[{4, 3, 3}, 1 - u] + 72*HPL[{1}, 1 - u]*HPL[{4, 4, 1}, 1 - u] + 1136*HPL[{4, 4, 2}, 1 - u] - 12*Pi^2*HPL[{1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 460*HPL[{1}, 1 - u]^3*HPL[{5, 1, 1}, 1 - u] - 738*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 2040*HPL[{3}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + 258*HPL[{2, 1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + (44*Pi^2*HPL[{5, 1, 2}, 1 - u])/3 - 165*HPL[{1}, 1 - u]^2*HPL[{5, 1, 2}, 1 - u] + 580*HPL[{2}, 1 - u]*HPL[{5, 1, 2}, 1 - u] - 512*HPL[{1}, 1 - u]*HPL[{5, 1, 3}, 1 - u] - 1700*HPL[{5, 1, 4}, 1 - u] - 32*Pi^2*HPL[{5, 2, 1}, 1 - u] - 1976*HPL[{1}, 1 - u]^2*HPL[{5, 2, 1}, 1 - u] + 2442*HPL[{2}, 1 - u]*HPL[{5, 2, 1}, 1 - u] + 302*HPL[{1}, 1 - u]*HPL[{5, 2, 2}, 1 - u] - 534*HPL[{5, 2, 3}, 1 - u] - 928*HPL[{1}, 1 - u]*HPL[{5, 3, 1}, 1 - u] + 1698*HPL[{5, 3, 2}, 1 - u] - 5432*HPL[{5, 4, 1}, 1 - u] - 148*Pi^2*HPL[{6, 1, 1}, 1 - u] - 5793*HPL[{1}, 1 - u]^2*HPL[{6, 1, 1}, 1 - u] + 5658*HPL[{2}, 1 - u]*HPL[{6, 1, 1}, 1 - u] - 460*HPL[{1}, 1 - u]*HPL[{6, 1, 2}, 1 - u] - 7056*HPL[{6, 1, 3}, 1 - u] - 4252*HPL[{1}, 1 - u]*HPL[{6, 2, 1}, 1 - u] - 2770*HPL[{6, 2, 2}, 1 - u] - 26880*HPL[{6, 3, 1}, 1 - u] - 12096*HPL[{1}, 1 - u]*HPL[{7, 1, 1}, 1 - u] - 18700*HPL[{7, 1, 2}, 1 - u] - 79180*HPL[{7, 2, 1}, 1 - u] - 182160*HPL[{8, 1, 1}, 1 - u] + (164*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/15 + (151*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1}, 1 - u])/9 + (47*HPL[{1}, 1 - u]^5*HPL[{2, 1, 1, 1}, 1 - u])/4 - (160*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 - 17*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 122*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1, 1}, 1 - u] - 16*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 20*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 80*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 206*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 384*HPL[{5}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 2*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 52*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 160*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 662*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 290*HPL[{3, 2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 884*HPL[{4, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 478*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 368*HPL[{2, 2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 1520*HPL[{3, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 642*HPL[{2, 1, 1, 1}, 1 - u]^2 - (64*Pi^4*HPL[{2, 2, 1, 1}, 1 - u])/5 - (62*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u])/3 - 7*HPL[{1}, 1 - u]^4*HPL[{2, 2, 1, 1}, 1 - u] + 42*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] + 63*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 40*HPL[{2}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u] - 50*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] + 144*HPL[{4}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] + 36*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] + 140*HPL[{3, 1}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 120*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] + 72*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + (211*HPL[{1}, 1 - u]^3*HPL[{2, 2, 2, 1}, 1 - u])/3 - 74*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] - 36*HPL[{3}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + 152*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] - (782*Pi^4*HPL[{3, 1, 1, 1}, 1 - u])/15 - (215*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u])/3 + (149*HPL[{1}, 1 - u]^4*HPL[{3, 1, 1, 1}, 1 - u])/12 - (70*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u])/3 + 1156*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 1439*HPL[{2}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] - 466*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 1038*HPL[{4}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 212*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 474*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 258*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - (644*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u])/3 - 199*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1, 2}, 1 - u] - 184*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] + 38*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 424*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 184*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - 180*HPL[{1}, 1 - u]^3*HPL[{3, 1, 2, 1}, 1 - u] - 178*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] + 82*HPL[{3}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - 376*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] + 24*Pi^2*HPL[{3, 1, 2, 2}, 1 - u] + 31*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2, 2}, 1 - u] + 4*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 2}, 1 - u] - 344*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - 355*HPL[{1}, 1 - u]^3*HPL[{3, 2, 1, 1}, 1 - u] - 412*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] + 132*HPL[{3}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - 740*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] + 40*Pi^2*HPL[{3, 2, 1, 2}, 1 - u] + 51*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1, 2}, 1 - u] - 4*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 2}, 1 - u] - 60*Pi^2*HPL[{3, 2, 2, 1}, 1 - u] - 4*HPL[{1}, 1 - u]^2*HPL[{3, 2, 2, 1}, 1 - u] + 242*HPL[{2}, 1 - u]*HPL[{3, 2, 2, 1}, 1 - u] - 80*HPL[{1}, 1 - u]*HPL[{3, 2, 2, 2}, 1 - u] - 2*HPL[{1}, 1 - u]*HPL[{3, 2, 3, 1}, 1 - u] - 296*Pi^2*HPL[{3, 3, 1, 1}, 1 - u] - 169*HPL[{1}, 1 - u]^2*HPL[{3, 3, 1, 1}, 1 - u] + 826*HPL[{2}, 1 - u]*HPL[{3, 3, 1, 1}, 1 - u] + 10*HPL[{1}, 1 - u]*HPL[{3, 3, 1, 2}, 1 - u] + 270*HPL[{1}, 1 - u]*HPL[{3, 3, 2, 1}, 1 - u] - 30*HPL[{3, 3, 2, 2}, 1 - u] - 214*HPL[{3, 3, 3, 1}, 1 - u] - 1120*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - (3046*HPL[{1}, 1 - u]^3*HPL[{4, 1, 1, 1}, 1 - u])/3 - 1396*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 10516*HPL[{3}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 2324*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] + 56*Pi^2*HPL[{4, 1, 1, 2}, 1 - u] + 29*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1, 2}, 1 - u] + 2*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 2}, 1 - u] - 392*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 3}, 1 - u] - (748*Pi^2*HPL[{4, 1, 2, 1}, 1 - u])/3 - 165*HPL[{1}, 1 - u]^2*HPL[{4, 1, 2, 1}, 1 - u] + 838*HPL[{2}, 1 - u]*HPL[{4, 1, 2, 1}, 1 - u] - 338*HPL[{1}, 1 - u]*HPL[{4, 1, 2, 2}, 1 - u] + 164*HPL[{4, 1, 2, 3}, 1 - u] - 832*HPL[{1}, 1 - u]*HPL[{4, 1, 3, 1}, 1 - u] + 292*HPL[{4, 1, 3, 2}, 1 - u] - (2720*Pi^2*HPL[{4, 2, 1, 1}, 1 - u])/3 - 621*HPL[{1}, 1 - u]^2*HPL[{4, 2, 1, 1}, 1 - u] + 2614*HPL[{2}, 1 - u]*HPL[{4, 2, 1, 1}, 1 - u] - 10*HPL[{1}, 1 - u]*HPL[{4, 2, 1, 2}, 1 - u] + 794*HPL[{4, 2, 1, 3}, 1 - u] - 66*HPL[{1}, 1 - u]*HPL[{4, 2, 2, 1}, 1 - u] + 788*HPL[{4, 2, 2, 2}, 1 - u] + 434*HPL[{4, 2, 3, 1}, 1 - u] - 2160*HPL[{1}, 1 - u]*HPL[{4, 3, 1, 1}, 1 - u] + 1288*HPL[{4, 3, 1, 2}, 1 - u] + 2452*HPL[{4, 3, 2, 1}, 1 - u] + 3942*HPL[{4, 4, 1, 1}, 1 - u] - 1896*Pi^2*HPL[{5, 1, 1, 1}, 1 - u] - 1014*HPL[{1}, 1 - u]^2*HPL[{5, 1, 1, 1}, 1 - u] + 5412*HPL[{2}, 1 - u]*HPL[{5, 1, 1, 1}, 1 - u] - 1012*HPL[{1}, 1 - u]*HPL[{5, 1, 1, 2}, 1 - u] + 2512*HPL[{5, 1, 1, 3}, 1 - u] - 2856*HPL[{1}, 1 - u]*HPL[{5, 1, 2, 1}, 1 - u] + 2890*HPL[{5, 1, 2, 2}, 1 - u] + 2072*HPL[{5, 1, 3, 1}, 1 - u] - 9128*HPL[{1}, 1 - u]*HPL[{5, 2, 1, 1}, 1 - u] + 4992*HPL[{5, 2, 1, 2}, 1 - u] + 9236*HPL[{5, 2, 2, 1}, 1 - u] + 14238*HPL[{5, 3, 1, 1}, 1 - u] - 22752*HPL[{1}, 1 - u]*HPL[{6, 1, 1, 1}, 1 - u] + 10496*HPL[{6, 1, 1, 2}, 1 - u] + 19236*HPL[{6, 1, 2, 1}, 1 - u] + 29404*HPL[{6, 2, 1, 1}, 1 - u] + 44856*HPL[{7, 1, 1, 1}, 1 - u] - 10*Pi^4*HPL[{2, 1, 1, 1, 1}, 1 - u] - (205*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 - (865*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1, 1, 1}, 1 - u])/12 + 60*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 15*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 170*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] + 230*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 600*HPL[{4}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 430*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 1360*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 1400*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - (62*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u])/3 + 14*HPL[{1}, 1 - u]^3*HPL[{2, 1, 2, 1, 1}, 1 - u] + 218*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - 10*HPL[{3}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - 266*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - 22*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] + 63*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1, 1, 1}, 1 - u] + 534*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] + 102*HPL[{3}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] + 934*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] + (28*Pi^2*HPL[{2, 2, 1, 2, 1}, 1 - u])/3 + 192*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 2, 1}, 1 - u] + 196*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 2, 1}, 1 - u] - (118*Pi^2*HPL[{2, 2, 2, 1, 1}, 1 - u])/3 + 493*HPL[{1}, 1 - u]^2*HPL[{2, 2, 2, 1, 1}, 1 - u] + 726*HPL[{2}, 1 - u]*HPL[{2, 2, 2, 1, 1}, 1 - u] + 156*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 2, 1}, 1 - u] + (190*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u])/3 + (25*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1, 1, 1}, 1 - u])/3 - 2720*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] + 1260*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] + 1490*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] + (532*Pi^2*HPL[{3, 1, 1, 1, 2}, 1 - u])/3 - 853*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1, 2}, 1 - u] - 1488*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 2}, 1 - u] + (988*Pi^2*HPL[{3, 1, 1, 2, 1}, 1 - u])/3 - 1357*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 2, 1}, 1 - u] - 2408*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 2, 1}, 1 - u] + 388*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2, 2}, 1 - u] + (806*Pi^2*HPL[{3, 1, 2, 1, 1}, 1 - u])/3 - 1808*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2, 1, 1}, 1 - u] - 3026*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 1, 1}, 1 - u] + 310*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1, 2}, 1 - u] - 140*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 2, 1}, 1 - u] - 22*HPL[{3, 1, 2, 2, 2}, 1 - u] - 3450*HPL[{1}, 1 - u]*HPL[{3, 1, 3, 1, 1}, 1 - u] + 6*HPL[{3, 1, 3, 1, 2}, 1 - u] + (662*Pi^2*HPL[{3, 2, 1, 1, 1}, 1 - u])/3 - 4253*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1, 1, 1}, 1 - u] - 6592*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 1, 1}, 1 - u] + 696*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1, 2}, 1 - u] + 258*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 2, 1}, 1 - u] - 38*HPL[{3, 2, 1, 2, 2}, 1 - u] + 36*HPL[{3, 2, 1, 3, 1}, 1 - u] - 1522*HPL[{1}, 1 - u]*HPL[{3, 2, 2, 1, 1}, 1 - u] - 8*HPL[{3, 2, 2, 1, 2}, 1 - u] - 418*HPL[{3, 2, 2, 2, 1}, 1 - u] - 1528*HPL[{3, 2, 3, 1, 1}, 1 - u] - 4446*HPL[{1}, 1 - u]*HPL[{3, 3, 1, 1, 1}, 1 - u] - 54*HPL[{3, 3, 1, 1, 2}, 1 - u] - 1668*HPL[{3, 3, 1, 2, 1}, 1 - u] - 5130*HPL[{3, 3, 2, 1, 1}, 1 - u] + (2390*Pi^2*HPL[{4, 1, 1, 1, 1}, 1 - u])/3 - 12930*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1, 1, 1}, 1 - u] - 19380*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 1, 1}, 1 - u] + 2886*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1, 2}, 1 - u] + 10088*HPL[{4, 1, 1, 1, 3}, 1 - u] + 1842*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 2, 1}, 1 - u] + 10024*HPL[{4, 1, 1, 2, 2}, 1 - u] + 20548*HPL[{4, 1, 1, 3, 1}, 1 - u] - 3432*HPL[{1}, 1 - u]*HPL[{4, 1, 2, 1, 1}, 1 - u] + 9916*HPL[{4, 1, 2, 1, 2}, 1 - u] + 18674*HPL[{4, 1, 2, 2, 1}, 1 - u] + 25738*HPL[{4, 1, 3, 1, 1}, 1 - u] - 12444*HPL[{1}, 1 - u]*HPL[{4, 2, 1, 1, 1}, 1 - u] + 9768*HPL[{4, 2, 1, 1, 2}, 1 - u] + 14850*HPL[{4, 2, 1, 2, 1}, 1 - u] + 15000*HPL[{4, 2, 2, 1, 1}, 1 - u] + 41730*HPL[{4, 3, 1, 1, 1}, 1 - u] - 24630*HPL[{1}, 1 - u]*HPL[{5, 1, 1, 1, 1}, 1 - u] + 40722*HPL[{5, 1, 1, 1, 2}, 1 - u] + 71674*HPL[{5, 1, 1, 2, 1}, 1 - u] + 93262*HPL[{5, 1, 2, 1, 1}, 1 - u] + 168764*HPL[{5, 2, 1, 1, 1}, 1 - u] + 423610*HPL[{6, 1, 1, 1, 1}, 1 - u] + (550*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u])/3 + 375*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 300*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] - 870*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 1470*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + (92*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - u])/3 + 37*HPL[{1}, 1 - u]^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] - 90*HPL[{2}, 1 - u]*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] + (140*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - u])/3 + 70*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] - 90*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] - 98*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 2, 1}, 1 - u] - 792*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 2, 1, 1}, 1 - u] - 2054*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1, 1, 1}, 1 - u] + 76*HPL[{2, 2, 2, 1, 2, 1}, 1 - u] + 32*HPL[{2, 2, 2, 2, 1, 1}, 1 - u] - (290*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - u])/3 + 615*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] - 47210*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] + 2960*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1, 2}, 1 - u] + 6590*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 2, 1}, 1 - u] - 164*HPL[{3, 1, 1, 1, 2, 2}, 1 - u] + 9112*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2, 1, 1}, 1 - u] - 398*HPL[{3, 1, 1, 2, 1, 2}, 1 - u] - 458*HPL[{3, 1, 1, 2, 2, 1}, 1 - u] + 10870*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1, 1, 1}, 1 - u] - 46*HPL[{3, 1, 2, 1, 1, 2}, 1 - u] + 134*HPL[{3, 1, 2, 1, 2, 1}, 1 - u] + 860*HPL[{3, 1, 2, 2, 1, 1}, 1 - u] + 3866*HPL[{3, 1, 3, 1, 1, 1}, 1 - u] + 20580*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1, 1, 1}, 1 - u] + 764*HPL[{3, 2, 1, 1, 1, 2}, 1 - u] + 1104*HPL[{3, 2, 1, 1, 2, 1}, 1 - u] + 2094*HPL[{3, 2, 1, 2, 1, 1}, 1 - u] + 4864*HPL[{3, 2, 2, 1, 1, 1}, 1 - u] + 9990*HPL[{3, 3, 1, 1, 1, 1}, 1 - u] + 62500*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1, 1, 1}, 1 - u] + 400*HPL[{4, 1, 1, 1, 1, 2}, 1 - u] + 524*HPL[{4, 1, 1, 1, 2, 1}, 1 - u] + 3074*HPL[{4, 1, 1, 2, 1, 1}, 1 - u] + 11194*HPL[{4, 1, 2, 1, 1, 1}, 1 - u] + 27140*HPL[{4, 2, 1, 1, 1, 1}, 1 - u] + 51870*HPL[{5, 1, 1, 1, 1, 1}, 1 - u] - (700*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u])/3 - 1575*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u] - 1470*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u] - 946*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 2, 1, 1, 1}, 1 - u] - 3860*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1, 1, 1}, 1 - u] + 560*HPL[{2, 1, 2, 1, 2, 1, 1}, 1 - u] - 9650*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1, 1, 1}, 1 - u] - 1720*HPL[{2, 2, 1, 1, 1, 2, 1}, 1 - u] - 3280*HPL[{2, 2, 1, 1, 2, 1, 1}, 1 - u] - 8848*HPL[{2, 2, 1, 2, 1, 1, 1}, 1 - u] - 23570*HPL[{2, 2, 2, 1, 1, 1, 1}, 1 - u] - 21000*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1, 1, 1}, 1 - u] + 49070*HPL[{3, 1, 1, 1, 1, 1, 2}, 1 - u] + 93710*HPL[{3, 1, 1, 1, 1, 2, 1}, 1 - u] + 138124*HPL[{3, 1, 1, 1, 2, 1, 1}, 1 - u] + 174398*HPL[{3, 1, 1, 2, 1, 1, 1}, 1 - u] + 191880*HPL[{3, 1, 2, 1, 1, 1, 1}, 1 - u] + 283650*HPL[{3, 2, 1, 1, 1, 1, 1}, 1 - u] + 848680*HPL[{4, 1, 1, 1, 1, 1, 1}, 1 - u] + 4900*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, 1 - u] + 230*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, 1 - u] + 1000*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, 1 - u] + 2590*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, 1 - u] + 9100*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, 1 - u] - 8820*HPL[{2, 1, 1, 1, 1, 1, 1, 1, 1}, 1 - u] - 8*Pi^2*MZV[{5, 3}] - 20*HPL[{1}, 1 - u]^2*MZV[{5, 3}] + 16*HPL[{2}, 1 - u]*MZV[{5, 3}] - 192*MZV[{7, 3}] - (32*Pi^4*HPL[{1}, 1 - u]^3*Zeta[3])/45 - (2*Pi^2*HPL[{1}, 1 - u]^5*Zeta[3])/9 - (8*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*Zeta[3])/9 - 2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*Zeta[3] + (4*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*Zeta[3])/3 - (16*Pi^2*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*Zeta[3])/3 - (16*Pi^2*HPL[{5}, 1 - u]*Zeta[3])/3 - (32*Pi^4*HPL[{2, 1}, 1 - u]*Zeta[3])/5 + 4*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[3] + (8*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*Zeta[3])/3 - (8*Pi^2*HPL[{3, 2}, 1 - u]*Zeta[3])/3 - (8*Pi^2*HPL[{4, 1}, 1 - u]*Zeta[3])/3 + 12*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*Zeta[3] - 8*Pi^2*HPL[{2, 2, 1}, 1 - u]*Zeta[3] - 24*Pi^2*HPL[{3, 1, 1}, 1 - u]*Zeta[3] - (164*Pi^2*HPL[{2, 1, 1, 1}, 1 - u]*Zeta[3])/3 + (232*Pi^4*Zeta[3]^2)/45 + (10*Pi^2*HPL[{1}, 1 - u]^2*Zeta[3]^2)/3 + HPL[{1}, 1 - u]^4*Zeta[3]^2 + 12*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*Zeta[3]^2 + 16*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*Zeta[3]^2 + 16*HPL[{4}, 1 - u]*Zeta[3]^2 - 32*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[3]^2 - 16*HPL[{3, 1}, 1 - u]*Zeta[3]^2 + 48*HPL[{2, 1, 1}, 1 - u]*Zeta[3]^2 - (32*Pi^2*HPL[{1}, 1 - u]^3*Zeta[5])/9 + (10*HPL[{1}, 1 - u]^5*Zeta[5])/3 + (40*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*Zeta[5])/3 + 30*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*Zeta[5] - 20*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*Zeta[5] + 80*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*Zeta[5] + 80*HPL[{5}, 1 - u]*Zeta[5] - 32*Pi^2*HPL[{2, 1}, 1 - u]*Zeta[5] - 60*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[5] - 40*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*Zeta[5] + 40*HPL[{3, 2}, 1 - u]*Zeta[5] + 40*HPL[{4, 1}, 1 - u]*Zeta[5] - 180*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*Zeta[5] + 120*HPL[{2, 2, 1}, 1 - u]*Zeta[5] + 360*HPL[{3, 1, 1}, 1 - u]*Zeta[5] + 820*HPL[{2, 1, 1, 1}, 1 - u]*Zeta[5] + 64*Pi^2*Zeta[3]*Zeta[5] - 20*HPL[{1}, 1 - u]^2*Zeta[3]*Zeta[5] + 240*HPL[{2}, 1 - u]*Zeta[3]*Zeta[5] - 444*Zeta[5]^2 + (448*HPL[{1}, 1 - u]^3*Zeta[7])/3 + 1344*HPL[{2, 1}, 1 - u]*Zeta[7] - 1008*Zeta[3]*Zeta[7];
E1u11=-Pi^2/3 - HPL[{1}, 1 - u]^2/2;
E2u11=(13*Pi^4)/45 + (Pi^2*HPL[{1}, 1 - u]^2)/3 + HPL[{1}, 1 - u]^4/8 - (Pi^2*HPL[{2}, 1 - u])/3 + (HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/2 + HPL[{1}, 1 - u]*HPL[{3}, 1 - u] - HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u] - 2*HPL[{3, 1}, 1 - u];
E3u11=(-188*Pi^6)/567 - (17*Pi^4*HPL[{1}, 1 - u]^2)/45 - (Pi^2*HPL[{1}, 1 - u]^4)/8 - HPL[{1}, 1 - u]^6/48 + (7*Pi^4*HPL[{2}, 1 - u])/15 - (HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/4 - (2*Pi^2*HPL[{2}, 1 - u]^2)/3 + (2*HPL[{2}, 1 - u]^3)/3 - (Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/3 - HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u] + HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u] - 3*HPL[{3}, 1 - u]^2 - 3*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u] + 6*HPL[{2}, 1 - u]*HPL[{4}, 1 - u] - 6*HPL[{1}, 1 - u]*HPL[{5}, 1 - u] - (Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u] + HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u] + 4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] - HPL[{2, 1}, 1 - u]^2 + (10*Pi^2*HPL[{3, 1}, 1 - u])/3 + 3*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u] - 12*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u] - 2*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u] + (4*Pi^2*HPL[{2, 1, 1}, 1 - u])/3 - 3*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] + 2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 2*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 12*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 16*HPL[{3, 2, 1}, 1 - u] + 48*HPL[{4, 1, 1}, 1 - u] + 6*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 8*HPL[{3, 1, 1, 1}, 1 - u] + 8*Zeta[3]^2;
E4u11=(36271*Pi^8)/85050 + (1373*Pi^6*HPL[{1}, 1 - u]^2)/2835 + (31*Pi^4*HPL[{1}, 1 - u]^4)/180 + (Pi^2*HPL[{1}, 1 - u]^6)/36 + HPL[{1}, 1 - u]^8/384 - (16*Pi^6*HPL[{2}, 1 - u])/27 - (11*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/90 + (Pi^2*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/12 + (HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u])/16 + (7*Pi^4*HPL[{2}, 1 - u]^2)/6 + (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/4 - (5*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^2)/48 - (3*Pi^2*HPL[{2}, 1 - u]^3)/2 - (2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^3)/3 + (5*HPL[{2}, 1 - u]^4)/6 + (2*Pi^4*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/9 + (Pi^2*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u])/3 + (3*HPL[{1}, 1 - u]^5*HPL[{3}, 1 - u])/8 - Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u] - (4*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/3 - 2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u] - (2*Pi^2*HPL[{3}, 1 - u]^2)/3 + (3*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]^2)/2 + (17*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2)/2 + Pi^2*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u] + (23*HPL[{1}, 1 - u]^4*HPL[{4}, 1 - u])/12 - (5*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/2 - (11*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/2 + 14*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] - 57*HPL[{4}, 1 - u]^2 + (4*Pi^2*HPL[{1}, 1 - u]*HPL[{5}, 1 - u])/3 + 8*HPL[{1}, 1 - u]^3*HPL[{5}, 1 - u] - 9*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5}, 1 - u] + 96*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + 27*HPL[{1}, 1 - u]^2*HPL[{6}, 1 - u] - 78*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] + 60*HPL[{1}, 1 - u]*HPL[{7}, 1 - u] + (32*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/45 - (Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u])/6 - (3*HPL[{1}, 1 - u]^5*HPL[{2, 1}, 1 - u])/8 - 2*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u] + (HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + 5*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u] + (4*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + (9*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/2 - 3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - 54*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] - 2*Pi^2*HPL[{2, 1}, 1 - u]^2 - (HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/4 + (15*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/2 - (46*Pi^4*HPL[{3, 1}, 1 - u])/9 - 2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u] - (17*HPL[{1}, 1 - u]^4*HPL[{3, 1}, 1 - u])/12 + (52*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + (9*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/2 - (43*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u])/2 + 10*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] + 84*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 11*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] + 17*HPL[{3, 1}, 1 - u]^2 + (4*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u])/3 + (19*HPL[{1}, 1 - u]^3*HPL[{3, 2}, 1 - u])/6 + 11*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u] - 29*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] + 6*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + (10*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u])/3 + (2*HPL[{1}, 1 - u]^3*HPL[{4, 1}, 1 - u])/3 + 23*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u] - 28*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] + 62*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + (8*Pi^2*HPL[{4, 2}, 1 - u])/3 - HPL[{1}, 1 - u]^2*HPL[{4, 2}, 1 - u] - 12*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] - 33*HPL[{1}, 1 - u]*HPL[{4, 3}, 1 - u] + (16*Pi^2*HPL[{5, 1}, 1 - u])/3 - 19*HPL[{1}, 1 - u]^2*HPL[{5, 1}, 1 - u] + 34*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] - 99*HPL[{1}, 1 - u]*HPL[{5, 2}, 1 - u] + 36*HPL[{5, 3}, 1 - u] - 238*HPL[{1}, 1 - u]*HPL[{6, 1}, 1 - u] + 108*HPL[{6, 2}, 1 - u] + 216*HPL[{7, 1}, 1 - u] - (28*Pi^4*HPL[{2, 1, 1}, 1 - u])/15 - (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/2 + (23*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1}, 1 - u])/12 + (14*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 + (3*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/2 - (19*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/2 - 13*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 50*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 7*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 66*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 13*HPL[{2, 1, 1}, 1 - u]^2 + 4*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - (2*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1}, 1 - u])/3 - 18*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 6*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 30*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + (40*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 + (16*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1}, 1 - u])/3 + 43*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 70*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 120*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - (2*Pi^2*HPL[{3, 1, 2}, 1 - u])/3 - (7*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u])/2 - 38*Pi^2*HPL[{3, 2, 1}, 1 - u] - (43*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u])/2 + 80*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 22*HPL[{1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - 64*HPL[{1}, 1 - u]*HPL[{3, 3, 1}, 1 - u] + 53*HPL[{3, 3, 2}, 1 - u] - 112*Pi^2*HPL[{4, 1, 1}, 1 - u] - 35*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] + 202*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 70*HPL[{1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 144*HPL[{4, 1, 3}, 1 - u] - 178*HPL[{1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] + 50*HPL[{4, 2, 2}, 1 - u] - 208*HPL[{4, 3, 1}, 1 - u] - 288*HPL[{1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 102*HPL[{5, 1, 2}, 1 - u] - 858*HPL[{5, 2, 1}, 1 - u] - 2268*HPL[{6, 1, 1}, 1 - u] + 5*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 8*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1}, 1 - u] - 13*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 26*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 20*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - (4*Pi^2*HPL[{2, 2, 1, 1}, 1 - u])/3 - 2*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u] + 8*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] + 34*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] - (44*Pi^2*HPL[{3, 1, 1, 1}, 1 - u])/3 - 32*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] + 390*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 79*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 73*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - HPL[{3, 1, 2, 2}, 1 - u] - 163*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - HPL[{3, 2, 1, 2}, 1 - u] - 173*HPL[{3, 2, 2, 1}, 1 - u] - 528*HPL[{3, 3, 1, 1}, 1 - u] - 570*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 16*HPL[{4, 1, 1, 2}, 1 - u] - 544*HPL[{4, 1, 2, 1}, 1 - u] - 1612*HPL[{4, 2, 1, 1}, 1 - u] - 3248*HPL[{5, 1, 1, 1}, 1 - u] - (40*Pi^2*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 + 25*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] - 10*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 10*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - 24*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] + 56*HPL[{2, 2, 1, 2, 1}, 1 - u] + 160*HPL[{2, 2, 2, 1, 1}, 1 - u] + 40*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - 318*HPL[{3, 1, 1, 1, 2}, 1 - u] - 518*HPL[{3, 1, 1, 2, 1}, 1 - u] - 638*HPL[{3, 1, 2, 1, 1}, 1 - u] - 1366*HPL[{3, 2, 1, 1, 1}, 1 - u] - 4040*HPL[{4, 1, 1, 1, 1}, 1 - u] - 50*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 8*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] + 20*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] - 60*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] - 24*MZV[{5, 3}] - (Pi^2*HPL[{1}, 1 - u]^3*Zeta[3])/3 - 2*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[3] + (4*Pi^2*Zeta[3]^2)/3 - 4*HPL[{1}, 1 - u]^2*Zeta[3]^2 + 5*HPL[{1}, 1 - u]^3*Zeta[5] + 30*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[5] - 280*Zeta[3]*Zeta[5];
E5u11=(-1666501*Pi^10)/2806650 - (113777*Pi^8*HPL[{1}, 1 - u]^2)/170100 - (619*Pi^6*HPL[{1}, 1 - u]^4)/2520 - (97*Pi^4*HPL[{1}, 1 - u]^6)/2160 - (5*Pi^2*HPL[{1}, 1 - u]^8)/1152 - HPL[{1}, 1 - u]^10/3840 + (1355*Pi^8*HPL[{2}, 1 - u])/1701 + (149*Pi^6*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/810 - (7*Pi^4*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/90 - (5*Pi^2*HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u])/144 - (HPL[{1}, 1 - u]^8*HPL[{2}, 1 - u])/96 - (1643*Pi^6*HPL[{2}, 1 - u]^2)/945 - (Pi^4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/2 - (5*Pi^2*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^2)/144 + (5*HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u]^2)/96 + (709*Pi^4*HPL[{2}, 1 - u]^3)/270 + (25*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^3)/36 + (4*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^3)/9 - (25*Pi^2*HPL[{2}, 1 - u]^4)/9 - (7*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^4)/24 + (97*HPL[{2}, 1 - u]^5)/60 - (122*Pi^6*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/567 - (19*Pi^4*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u])/90 - (Pi^2*HPL[{1}, 1 - u]^5*HPL[{3}, 1 - u])/8 - (HPL[{1}, 1 - u]^7*HPL[{3}, 1 - u])/12 + (52*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/45 + (25*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/18 + (3*HPL[{1}, 1 - u]^5*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/4 - (5*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u])/3 + (47*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u])/12 - (HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^3*HPL[{3}, 1 - u])/3 + (37*Pi^4*HPL[{3}, 1 - u]^2)/15 + (5*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]^2)/6 - (9*HPL[{1}, 1 - u]^4*HPL[{3}, 1 - u]^2)/4 - (19*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2)/6 - (93*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2)/4 - 8*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u]^2 - (5*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]^3)/2 - (8*Pi^4*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u])/15 - (23*Pi^2*HPL[{1}, 1 - u]^4*HPL[{4}, 1 - u])/36 - (7*HPL[{1}, 1 - u]^6*HPL[{4}, 1 - u])/12 - (38*Pi^4*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/15 + (7*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/6 + (35*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/12 + (17*Pi^2*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/6 + (73*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/4 + (22*HPL[{2}, 1 - u]^3*HPL[{4}, 1 - u])/3 - 2*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] - (65*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{4}, 1 - u])/3 - 92*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] - 64*HPL[{3}, 1 - u]^2*HPL[{4}, 1 - u] - (23*Pi^2*HPL[{4}, 1 - u]^2)/3 + (103*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]^2)/2 + 135*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]^2 + (2*Pi^4*HPL[{1}, 1 - u]*HPL[{5}, 1 - u])/15 - 2*Pi^2*HPL[{1}, 1 - u]^3*HPL[{5}, 1 - u] - (85*HPL[{1}, 1 - u]^5*HPL[{5}, 1 - u])/24 + 5*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5}, 1 - u] + (34*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{5}, 1 - u])/3 + (69*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{5}, 1 - u])/2 + 8*Pi^2*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] - 63*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] - 206*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + 350*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{5}, 1 - u] - 1220*HPL[{5}, 1 - u]^2 - (17*Pi^2*HPL[{1}, 1 - u]^2*HPL[{6}, 1 - u])/3 - (58*HPL[{1}, 1 - u]^4*HPL[{6}, 1 - u])/3 - (2*Pi^2*HPL[{2}, 1 - u]*HPL[{6}, 1 - u])/3 + 25*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] + 70*HPL[{2}, 1 - u]^2*HPL[{6}, 1 - u] - 224*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{6}, 1 - u] + 2040*HPL[{4}, 1 - u]*HPL[{6}, 1 - u] - (20*Pi^2*HPL[{1}, 1 - u]*HPL[{7}, 1 - u])/3 - 90*HPL[{1}, 1 - u]^3*HPL[{7}, 1 - u] + 100*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{7}, 1 - u] - 1640*HPL[{3}, 1 - u]*HPL[{7}, 1 - u] - 340*HPL[{1}, 1 - u]^2*HPL[{8}, 1 - u] + 1240*HPL[{2}, 1 - u]*HPL[{8}, 1 - u] - 840*HPL[{1}, 1 - u]*HPL[{9}, 1 - u] - (2696*Pi^6*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/2835 + (Pi^4*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u])/15 + (11*Pi^2*HPL[{1}, 1 - u]^5*HPL[{2, 1}, 1 - u])/72 + (HPL[{1}, 1 - u]^7*HPL[{2, 1}, 1 - u])/12 + (148*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/45 + (19*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/18 - (5*HPL[{1}, 1 - u]^5*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/12 - (41*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u])/6 - (35*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u])/6 + (25*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^3*HPL[{2, 1}, 1 - u])/6 - (164*Pi^4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/45 - (31*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/6 - (15*HPL[{1}, 1 - u]^4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/4 + (25*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/3 - (31*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/2 + 18*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + 44*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]^2*HPL[{2, 1}, 1 - u] + Pi^2*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - (65*HPL[{1}, 1 - u]^3*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u])/6 - 71*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - 46*HPL[{3}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - 6*Pi^2*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] - 41*HPL[{1}, 1 - u]^2*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] + 24*HPL[{2}, 1 - u]*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] - 24*HPL[{1}, 1 - u]*HPL[{6}, 1 - u]*HPL[{2, 1}, 1 - u] + 880*HPL[{7}, 1 - u]*HPL[{2, 1}, 1 - u] + (176*Pi^4*HPL[{2, 1}, 1 - u]^2)/45 + (31*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/12 - (3*HPL[{1}, 1 - u]^4*HPL[{2, 1}, 1 - u]^2)/8 - (59*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/6 - (65*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/4 + (11*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/2 - 15*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]^2 - 56*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u]^2 + 9*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]^3 + (20936*Pi^6*HPL[{3, 1}, 1 - u])/2835 + (41*Pi^4*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u])/15 + (3*Pi^2*HPL[{1}, 1 - u]^4*HPL[{3, 1}, 1 - u])/4 + (3*HPL[{1}, 1 - u]^6*HPL[{3, 1}, 1 - u])/8 - (436*Pi^4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/15 - (31*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/6 - (29*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/12 + (413*Pi^2*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u])/6 - (13*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u])/4 - (206*HPL[{2}, 1 - u]^3*HPL[{3, 1}, 1 - u])/3 - (8*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - (5*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - 77*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] - 18*HPL[{3}, 1 - u]^2*HPL[{3, 1}, 1 - u] - 4*Pi^2*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 6*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 18*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 84*HPL[{1}, 1 - u]*HPL[{5}, 1 - u]*HPL[{3, 1}, 1 - u] - 1312*HPL[{6}, 1 - u]*HPL[{3, 1}, 1 - u] + 19*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] + (27*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u])/2 - 19*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] + 82*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] - 10*HPL[{2, 1}, 1 - u]^2*HPL[{3, 1}, 1 - u] - (395*Pi^2*HPL[{3, 1}, 1 - u]^2)/3 + (45*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u]^2)/2 + 430*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u]^2 - (10*Pi^4*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u])/9 - (22*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3, 2}, 1 - u])/9 - (11*HPL[{1}, 1 - u]^5*HPL[{3, 2}, 1 - u])/6 + (17*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u])/3 - (55*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u])/3 + (13*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3, 2}, 1 - u])/2 + (23*Pi^2*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u])/3 + (111*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u])/2 + 42*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] + 111*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 2}, 1 - u] + 336*HPL[{5}, 1 - u]*HPL[{3, 2}, 1 - u] - 18*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + 38*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] - 76*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + 10*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + 34*HPL[{3, 2}, 1 - u]^2 - (14*Pi^4*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u])/3 - (47*Pi^2*HPL[{1}, 1 - u]^3*HPL[{4, 1}, 1 - u])/9 - (25*HPL[{1}, 1 - u]^5*HPL[{4, 1}, 1 - u])/24 + (55*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u])/3 - (112*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u])/3 - (51*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{4, 1}, 1 - u])/2 + 12*Pi^2*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] + 25*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] + 46*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] + 464*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{4, 1}, 1 - u] + 2416*HPL[{5}, 1 - u]*HPL[{4, 1}, 1 - u] - 50*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 75*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] - 102*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 68*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{4, 1}, 1 - u] - 46*HPL[{3, 2}, 1 - u]*HPL[{4, 1}, 1 - u] - 432*HPL[{4, 1}, 1 - u]^2 - (24*Pi^4*HPL[{4, 2}, 1 - u])/5 - 5*Pi^2*HPL[{1}, 1 - u]^2*HPL[{4, 2}, 1 - u] + (10*HPL[{1}, 1 - u]^4*HPL[{4, 2}, 1 - u])/3 - 2*Pi^2*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] + 21*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] - 12*HPL[{2}, 1 - u]^2*HPL[{4, 2}, 1 - u] - 8*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 2}, 1 - u] - 272*HPL[{4}, 1 - u]*HPL[{4, 2}, 1 - u] - 36*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 2}, 1 - u] + 60*HPL[{3, 1}, 1 - u]*HPL[{4, 2}, 1 - u] + Pi^2*HPL[{1}, 1 - u]*HPL[{4, 3}, 1 - u] + (109*HPL[{1}, 1 - u]^3*HPL[{4, 3}, 1 - u])/2 + 207*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 3}, 1 - u] + 254*HPL[{3}, 1 - u]*HPL[{4, 3}, 1 - u] + 112*HPL[{2, 1}, 1 - u]*HPL[{4, 3}, 1 - u] - (48*Pi^4*HPL[{5, 1}, 1 - u])/5 - 13*Pi^2*HPL[{1}, 1 - u]^2*HPL[{5, 1}, 1 - u] + (79*HPL[{1}, 1 - u]^4*HPL[{5, 1}, 1 - u])/4 - 6*Pi^2*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] + 26*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] - 55*HPL[{2}, 1 - u]^2*HPL[{5, 1}, 1 - u] + 134*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{5, 1}, 1 - u] - 3740*HPL[{4}, 1 - u]*HPL[{5, 1}, 1 - u] - 40*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{5, 1}, 1 - u] + 992*HPL[{3, 1}, 1 - u]*HPL[{5, 1}, 1 - u] + 5*Pi^2*HPL[{1}, 1 - u]*HPL[{5, 2}, 1 - u] + (971*HPL[{1}, 1 - u]^3*HPL[{5, 2}, 1 - u])/6 + 621*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5, 2}, 1 - u] + 762*HPL[{3}, 1 - u]*HPL[{5, 2}, 1 - u] + 340*HPL[{2, 1}, 1 - u]*HPL[{5, 2}, 1 - u] + (44*Pi^2*HPL[{5, 3}, 1 - u])/3 - 81*HPL[{1}, 1 - u]^2*HPL[{5, 3}, 1 - u] - 126*HPL[{2}, 1 - u]*HPL[{5, 3}, 1 - u] - 826*HPL[{1}, 1 - u]*HPL[{5, 4}, 1 - u] + 6*Pi^2*HPL[{1}, 1 - u]*HPL[{6, 1}, 1 - u] + (1154*HPL[{1}, 1 - u]^3*HPL[{6, 1}, 1 - u])/3 + 1198*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{6, 1}, 1 - u] + 2692*HPL[{3}, 1 - u]*HPL[{6, 1}, 1 - u] + 24*HPL[{2, 1}, 1 - u]*HPL[{6, 1}, 1 - u] + 44*Pi^2*HPL[{6, 2}, 1 - u] - 245*HPL[{1}, 1 - u]^2*HPL[{6, 2}, 1 - u] - 378*HPL[{2}, 1 - u]*HPL[{6, 2}, 1 - u] - 3306*HPL[{1}, 1 - u]*HPL[{6, 3}, 1 - u] + 800*HPL[{6, 4}, 1 - u] + 88*Pi^2*HPL[{7, 1}, 1 - u] - 270*HPL[{1}, 1 - u]^2*HPL[{7, 1}, 1 - u] - 1620*HPL[{2}, 1 - u]*HPL[{7, 1}, 1 - u] - 8266*HPL[{1}, 1 - u]*HPL[{7, 2}, 1 - u] + 3200*HPL[{7, 3}, 1 - u] - 15972*HPL[{1}, 1 - u]*HPL[{8, 1}, 1 - u] + 8000*HPL[{8, 2}, 1 - u] + 16000*HPL[{9, 1}, 1 - u] + (439*Pi^6*HPL[{2, 1, 1}, 1 - u])/189 + (41*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/30 - (Pi^2*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1}, 1 - u])/3 - (7*HPL[{1}, 1 - u]^6*HPL[{2, 1, 1}, 1 - u])/12 - (418*Pi^4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/45 - (43*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/6 + (7*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/12 + (27*Pi^2*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/2 + (87*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/4 - 3*HPL[{2}, 1 - u]^3*HPL[{2, 1, 1}, 1 - u] + 15*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + (29*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/2 + 10*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 94*HPL[{3}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - 4*Pi^2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 21*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 138*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 110*HPL[{1}, 1 - u]*HPL[{5}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 792*HPL[{6}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - (50*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 - (HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/6 + 78*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 12*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 42*HPL[{2, 1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - (140*Pi^2*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 - 57*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 50*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 33*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 56*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 100*HPL[{4, 2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 412*HPL[{5, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - (20*Pi^2*HPL[{2, 1, 1}, 1 - u]^2)/3 + (7*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u]^2)/2 + 41*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u]^2 - (299*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/45 - (13*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1}, 1 - u])/6 + (3*HPL[{1}, 1 - u]^5*HPL[{2, 2, 1}, 1 - u])/4 + (71*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 + (65*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - 24*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 2, 1}, 1 - u] - (38*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 + 36*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 60*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 135*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 72*HPL[{5}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + (118*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 + 65*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 44*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 21*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 126*HPL[{3, 2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 194*HPL[{4, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 154*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 44*HPL[{2, 2, 1}, 1 - u]^2 - (61*Pi^4*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 - (145*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1}, 1 - u])/18 - (23*HPL[{1}, 1 - u]^5*HPL[{3, 1, 1}, 1 - u])/24 - 58*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - (323*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/6 - (87*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3, 1, 1}, 1 - u])/2 - 32*Pi^2*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 72*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 68*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 245*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 1128*HPL[{5}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 120*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 176*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 108*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 635*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 230*HPL[{3, 2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 970*HPL[{4, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 412*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 228*HPL[{2, 2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 372*HPL[{3, 1, 1}, 1 - u]^2 + (6*Pi^4*HPL[{3, 1, 2}, 1 - u])/5 + (7*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u])/2 + (11*HPL[{1}, 1 - u]^4*HPL[{3, 1, 2}, 1 - u])/4 + (2*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u])/3 - 7*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - HPL[{2}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u] + 64*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 24*HPL[{4}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 12*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 96*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 6*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + (2998*Pi^4*HPL[{3, 2, 1}, 1 - u])/45 + (143*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u])/6 + (179*HPL[{1}, 1 - u]^4*HPL[{3, 2, 1}, 1 - u])/12 - (796*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u])/3 - 36*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 387*HPL[{2}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u] + 49*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 176*HPL[{4}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 112*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 1484*HPL[{3, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 70*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 8*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + (191*HPL[{1}, 1 - u]^3*HPL[{3, 2, 2}, 1 - u])/6 - 32*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - 66*HPL[{3}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + 136*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - (50*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 3, 1}, 1 - u])/3 + 77*HPL[{1}, 1 - u]^3*HPL[{3, 3, 1}, 1 - u] + 101*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - 96*HPL[{3}, 1 - u]*HPL[{3, 3, 1}, 1 - u] + 140*HPL[{2, 1}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - (17*Pi^2*HPL[{3, 3, 2}, 1 - u])/3 - (147*HPL[{1}, 1 - u]^2*HPL[{3, 3, 2}, 1 - u])/2 - 70*HPL[{2}, 1 - u]*HPL[{3, 3, 2}, 1 - u] + (2944*Pi^4*HPL[{4, 1, 1}, 1 - u])/15 + 58*Pi^2*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] + 22*HPL[{1}, 1 - u]^4*HPL[{4, 1, 1}, 1 - u] - 796*Pi^2*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 66*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 1190*HPL[{2}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] - 709*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 1488*HPL[{4}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 272*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 4908*HPL[{3, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 156*HPL[{2, 1, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - (46*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1, 2}, 1 - u])/3 + (248*HPL[{1}, 1 - u]^3*HPL[{4, 1, 2}, 1 - u])/3 + 83*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 182*HPL[{3}, 1 - u]*HPL[{4, 1, 2}, 1 - u] + 148*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] + (52*Pi^2*HPL[{4, 1, 3}, 1 - u])/3 + 159*HPL[{1}, 1 - u]^2*HPL[{4, 1, 3}, 1 - u] + 56*HPL[{2}, 1 - u]*HPL[{4, 1, 3}, 1 - u] - 38*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] + (568*HPL[{1}, 1 - u]^3*HPL[{4, 2, 1}, 1 - u])/3 + 518*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - 344*HPL[{3}, 1 - u]*HPL[{4, 2, 1}, 1 - u] + 84*HPL[{2, 1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - (22*Pi^2*HPL[{4, 2, 2}, 1 - u])/3 - 154*HPL[{1}, 1 - u]^2*HPL[{4, 2, 2}, 1 - u] - 90*HPL[{2}, 1 - u]*HPL[{4, 2, 2}, 1 - u] - 145*HPL[{1}, 1 - u]*HPL[{4, 2, 3}, 1 - u] + (28*Pi^2*HPL[{4, 3, 1}, 1 - u])/3 + 38*HPL[{1}, 1 - u]^2*HPL[{4, 3, 1}, 1 - u] + 94*HPL[{2}, 1 - u]*HPL[{4, 3, 1}, 1 - u] - 466*HPL[{1}, 1 - u]*HPL[{4, 3, 2}, 1 - u] - 378*HPL[{4, 3, 3}, 1 - u] - 1430*HPL[{1}, 1 - u]*HPL[{4, 4, 1}, 1 - u] - 862*HPL[{4, 4, 2}, 1 - u] - 72*Pi^2*HPL[{1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + 264*HPL[{1}, 1 - u]^3*HPL[{5, 1, 1}, 1 - u] + 1353*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 1086*HPL[{3}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + 168*HPL[{2, 1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 2*Pi^2*HPL[{5, 1, 2}, 1 - u] - 111*HPL[{1}, 1 - u]^2*HPL[{5, 1, 2}, 1 - u] - 30*HPL[{2}, 1 - u]*HPL[{5, 1, 2}, 1 - u] - 840*HPL[{1}, 1 - u]*HPL[{5, 1, 3}, 1 - u] + 1020*HPL[{5, 1, 4}, 1 - u] + 50*Pi^2*HPL[{5, 2, 1}, 1 - u] + 434*HPL[{1}, 1 - u]^2*HPL[{5, 2, 1}, 1 - u] + 564*HPL[{2}, 1 - u]*HPL[{5, 2, 1}, 1 - u] - 1823*HPL[{1}, 1 - u]*HPL[{5, 2, 2}, 1 - u] + 94*HPL[{5, 2, 3}, 1 - u] - 5178*HPL[{1}, 1 - u]*HPL[{5, 3, 1}, 1 - u] - 1006*HPL[{5, 3, 2}, 1 - u] + 4916*HPL[{5, 4, 1}, 1 - u] + 156*Pi^2*HPL[{6, 1, 1}, 1 - u] + 1467*HPL[{1}, 1 - u]^2*HPL[{6, 1, 1}, 1 - u] + 2262*HPL[{2}, 1 - u]*HPL[{6, 1, 1}, 1 - u] - 4398*HPL[{1}, 1 - u]*HPL[{6, 1, 2}, 1 - u] + 4688*HPL[{6, 1, 3}, 1 - u] - 12032*HPL[{1}, 1 - u]*HPL[{6, 2, 1}, 1 - u] + 3384*HPL[{6, 2, 2}, 1 - u] + 23400*HPL[{6, 3, 1}, 1 - u] - 23262*HPL[{1}, 1 - u]*HPL[{7, 1, 1}, 1 - u] + 17304*HPL[{7, 1, 2}, 1 - u] + 66464*HPL[{7, 2, 1}, 1 - u] + 147480*HPL[{8, 1, 1}, 1 - u] - (137*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/15 - (10*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1}, 1 - u])/9 + (85*HPL[{1}, 1 - u]^5*HPL[{2, 1, 1, 1}, 1 - u])/24 + (85*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 + 5*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 61*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1, 1}, 1 - u] - (62*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 - 48*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 64*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 11*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 504*HPL[{5}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 28*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 12*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 124*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 157*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 144*HPL[{3, 2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 802*HPL[{4, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 15*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 248*HPL[{2, 2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 1020*HPL[{3, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 147*HPL[{2, 1, 1, 1}, 1 - u]^2 + (10*Pi^4*HPL[{2, 2, 1, 1}, 1 - u])/3 + (13*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u])/3 + (HPL[{1}, 1 - u]^4*HPL[{2, 2, 1, 1}, 1 - u])/2 - (34*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u])/3 - 18*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 2*HPL[{2}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u] + 33*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 88*HPL[{4}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 18*HPL[{3, 1}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] + 4*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - (130*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u])/3 - (251*HPL[{1}, 1 - u]^3*HPL[{2, 2, 2, 1}, 1 - u])/6 + 93*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + 108*HPL[{3}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + 88*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + (1172*Pi^4*HPL[{3, 1, 1, 1}, 1 - u])/45 + (85*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u])/3 + (203*HPL[{1}, 1 - u]^4*HPL[{3, 1, 1, 1}, 1 - u])/12 - (1448*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u])/3 - 771*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 535*HPL[{2}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] + 47*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 976*HPL[{4}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 64*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 366*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 424*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + (341*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u])/3 + (295*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1, 2}, 1 - u])/3 + 168*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 174*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 212*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] + 103*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] + (557*HPL[{1}, 1 - u]^3*HPL[{3, 1, 2, 1}, 1 - u])/6 + 165*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - 208*HPL[{3}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - 212*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - (Pi^2*HPL[{3, 1, 2, 2}, 1 - u])/3 + (47*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2, 2}, 1 - u])/2 + 16*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 2}, 1 - u] + (637*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u])/3 + (617*HPL[{1}, 1 - u]^3*HPL[{3, 2, 1, 1}, 1 - u])/3 + 426*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - 512*HPL[{3}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - 472*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] + (13*Pi^2*HPL[{3, 2, 1, 2}, 1 - u])/3 + (61*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1, 2}, 1 - u])/2 + 14*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 2}, 1 - u] + 569*Pi^2*HPL[{3, 2, 2, 1}, 1 - u] - (11*HPL[{1}, 1 - u]^2*HPL[{3, 2, 2, 1}, 1 - u])/2 - 1642*HPL[{2}, 1 - u]*HPL[{3, 2, 2, 1}, 1 - u] + 64*HPL[{1}, 1 - u]*HPL[{3, 2, 2, 2}, 1 - u] + 11*HPL[{1}, 1 - u]*HPL[{3, 2, 3, 1}, 1 - u] + 1688*Pi^2*HPL[{3, 3, 1, 1}, 1 - u] - 111*HPL[{1}, 1 - u]^2*HPL[{3, 3, 1, 1}, 1 - u] - 4966*HPL[{2}, 1 - u]*HPL[{3, 3, 1, 1}, 1 - u] - 17*HPL[{1}, 1 - u]*HPL[{3, 3, 1, 2}, 1 - u] - 205*HPL[{1}, 1 - u]*HPL[{3, 3, 2, 1}, 1 - u] - 68*HPL[{3, 3, 2, 2}, 1 - u] - 62*HPL[{3, 3, 3, 1}, 1 - u] + (2068*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u])/3 + 721*HPL[{1}, 1 - u]^3*HPL[{4, 1, 1, 1}, 1 - u] + 1338*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] + 51408*HPL[{3}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 1780*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] + 4*Pi^2*HPL[{4, 1, 1, 2}, 1 - u] + 49*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1, 2}, 1 - u] + 50*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 2}, 1 - u] + 876*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 3}, 1 - u] + (5048*Pi^2*HPL[{4, 1, 2, 1}, 1 - u])/3 - 73*HPL[{1}, 1 - u]^2*HPL[{4, 1, 2, 1}, 1 - u] - 4918*HPL[{2}, 1 - u]*HPL[{4, 1, 2, 1}, 1 - u] + 827*HPL[{1}, 1 - u]*HPL[{4, 1, 2, 2}, 1 - u] + 94*HPL[{4, 1, 2, 3}, 1 - u] + 1232*HPL[{1}, 1 - u]*HPL[{4, 1, 3, 1}, 1 - u] + 340*HPL[{4, 1, 3, 2}, 1 - u] + 5020*Pi^2*HPL[{4, 2, 1, 1}, 1 - u] - 343*HPL[{1}, 1 - u]^2*HPL[{4, 2, 1, 1}, 1 - u] - 14846*HPL[{2}, 1 - u]*HPL[{4, 2, 1, 1}, 1 - u] + 557*HPL[{1}, 1 - u]*HPL[{4, 2, 1, 2}, 1 - u] + 112*HPL[{4, 2, 1, 3}, 1 - u] + 681*HPL[{1}, 1 - u]*HPL[{4, 2, 2, 1}, 1 - u] + 58*HPL[{4, 2, 2, 2}, 1 - u] - 276*HPL[{4, 2, 3, 1}, 1 - u] + 2374*HPL[{1}, 1 - u]*HPL[{4, 3, 1, 1}, 1 - u] + 410*HPL[{4, 3, 1, 2}, 1 - u] + 308*HPL[{4, 3, 2, 1}, 1 - u] - 618*HPL[{4, 4, 1, 1}, 1 - u] + 10000*Pi^2*HPL[{5, 1, 1, 1}, 1 - u] - 568*HPL[{1}, 1 - u]^2*HPL[{5, 1, 1, 1}, 1 - u] - 30084*HPL[{2}, 1 - u]*HPL[{5, 1, 1, 1}, 1 - u] + 2374*HPL[{1}, 1 - u]*HPL[{5, 1, 1, 2}, 1 - u] - 498*HPL[{5, 1, 1, 3}, 1 - u] + 3958*HPL[{1}, 1 - u]*HPL[{5, 1, 2, 1}, 1 - u] - 128*HPL[{5, 1, 2, 2}, 1 - u] - 1968*HPL[{5, 1, 3, 1}, 1 - u] + 9062*HPL[{1}, 1 - u]*HPL[{5, 2, 1, 1}, 1 - u] + 886*HPL[{5, 2, 1, 2}, 1 - u] - 308*HPL[{5, 2, 2, 1}, 1 - u] - 4758*HPL[{5, 3, 1, 1}, 1 - u] + 22332*HPL[{1}, 1 - u]*HPL[{6, 1, 1, 1}, 1 - u] + 1128*HPL[{6, 1, 1, 2}, 1 - u] - 3408*HPL[{6, 1, 2, 1}, 1 - u] - 16200*HPL[{6, 2, 1, 1}, 1 - u] - 39840*HPL[{7, 1, 1, 1}, 1 - u] + (296*Pi^4*HPL[{2, 1, 1, 1, 1}, 1 - u])/15 + 15*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] - (55*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 - (166*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 - 45*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 108*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] + 145*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 450*HPL[{4}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 75*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 692*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 270*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 25*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - (10*HPL[{1}, 1 - u]^3*HPL[{2, 1, 2, 1, 1}, 1 - u])/3 - 133*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - 14*HPL[{3}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] + 168*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] + (191*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u])/3 - (83*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1, 1, 1}, 1 - u])/6 - 359*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - 106*HPL[{3}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - 508*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - (224*Pi^2*HPL[{2, 2, 1, 2, 1}, 1 - u])/3 - 123*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 2, 1}, 1 - u] + 88*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 2, 1}, 1 - u] - (640*Pi^2*HPL[{2, 2, 2, 1, 1}, 1 - u])/3 - 350*HPL[{1}, 1 - u]^2*HPL[{2, 2, 2, 1, 1}, 1 - u] + 270*HPL[{2}, 1 - u]*HPL[{2, 2, 2, 1, 1}, 1 - u] - 182*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 2, 1}, 1 - u] + 55*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - (695*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1, 1, 1}, 1 - u])/6 + 1060*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - 840*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - 580*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] + (1288*Pi^2*HPL[{3, 1, 1, 1, 2}, 1 - u])/3 + 718*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1, 2}, 1 - u] - 516*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 2}, 1 - u] + 708*Pi^2*HPL[{3, 1, 1, 2, 1}, 1 - u] + 1171*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 2, 1}, 1 - u] - 850*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 2, 1}, 1 - u] - 370*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2, 2}, 1 - u] + (2620*Pi^2*HPL[{3, 1, 2, 1, 1}, 1 - u])/3 + 1444*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2, 1, 1}, 1 - u] - 1016*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 1, 1}, 1 - u] - 349*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1, 2}, 1 - u] - 8*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 2, 1}, 1 - u] - 38*HPL[{3, 1, 2, 2, 2}, 1 - u] + 2769*HPL[{1}, 1 - u]*HPL[{3, 1, 3, 1, 1}, 1 - u] + 88*HPL[{3, 1, 3, 1, 2}, 1 - u] + (5564*Pi^2*HPL[{3, 2, 1, 1, 1}, 1 - u])/3 + 3064*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1, 1, 1}, 1 - u] - 2124*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 1, 1}, 1 - u] - 888*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1, 2}, 1 - u] - 573*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 2, 1}, 1 - u] - 48*HPL[{3, 2, 1, 2, 2}, 1 - u] - 230*HPL[{3, 2, 1, 3, 1}, 1 - u] + 615*HPL[{1}, 1 - u]*HPL[{3, 2, 2, 1, 1}, 1 - u] + 72*HPL[{3, 2, 2, 1, 2}, 1 - u] + 2784*HPL[{3, 2, 2, 2, 1}, 1 - u] + 8668*HPL[{3, 2, 3, 1, 1}, 1 - u] + 2537*HPL[{1}, 1 - u]*HPL[{3, 3, 1, 1, 1}, 1 - u] + 376*HPL[{3, 3, 1, 1, 2}, 1 - u] + 8932*HPL[{3, 3, 1, 2, 1}, 1 - u] + 26128*HPL[{3, 3, 2, 1, 1}, 1 - u] + (16420*Pi^2*HPL[{4, 1, 1, 1, 1}, 1 - u])/3 + 8800*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1, 1, 1}, 1 - u] - 6020*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 1, 1}, 1 - u] - 2715*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1, 2}, 1 - u] - 52160*HPL[{4, 1, 1, 1, 3}, 1 - u] - 1753*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 2, 1}, 1 - u] - 52354*HPL[{4, 1, 1, 2, 2}, 1 - u] - 105350*HPL[{4, 1, 1, 3, 1}, 1 - u] + 1908*HPL[{1}, 1 - u]*HPL[{4, 1, 2, 1, 1}, 1 - u] - 51918*HPL[{4, 1, 2, 1, 2}, 1 - u] - 95814*HPL[{4, 1, 2, 2, 1}, 1 - u] - 130444*HPL[{4, 1, 3, 1, 1}, 1 - u] + 7680*HPL[{1}, 1 - u]*HPL[{4, 2, 1, 1, 1}, 1 - u] - 51088*HPL[{4, 2, 1, 1, 2}, 1 - u] - 77454*HPL[{4, 2, 1, 2, 1}, 1 - u] - 78266*HPL[{4, 2, 2, 1, 1}, 1 - u] - 209892*HPL[{4, 3, 1, 1, 1}, 1 - u] + 15005*HPL[{1}, 1 - u]*HPL[{5, 1, 1, 1, 1}, 1 - u] - 207036*HPL[{5, 1, 1, 1, 2}, 1 - u] - 364182*HPL[{5, 1, 1, 2, 1}, 1 - u] - 470586*HPL[{5, 1, 2, 1, 1}, 1 - u] - 839532*HPL[{5, 2, 1, 1, 1}, 1 - u] - 2098440*HPL[{6, 1, 1, 1, 1}, 1 - u] - 75*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + (155*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1, 1, 1}, 1 - u])/2 + 200*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 210*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] - 190*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] - (44*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - u])/3 - 24*HPL[{1}, 1 - u]^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] + 42*HPL[{2}, 1 - u]*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] - (100*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - u])/3 - 60*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] + 70*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] + 25*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 2, 1}, 1 - u] + 336*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 2, 1, 1}, 1 - u] + 915*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1, 1, 1}, 1 - u] - 2*HPL[{2, 2, 2, 1, 2, 1}, 1 - u] - 14*HPL[{2, 2, 2, 2, 1, 1}, 1 - u] + (232*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - u])/3 + 260*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] + 28648*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] - 1730*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1, 2}, 1 - u] - 3521*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 2, 1}, 1 - u] + 10*HPL[{3, 1, 1, 1, 2, 2}, 1 - u] - 4748*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2, 1, 1}, 1 - u] - 18*HPL[{3, 1, 1, 2, 1, 2}, 1 - u] + 54*HPL[{3, 1, 1, 2, 2, 1}, 1 - u] - 5509*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1, 1, 1}, 1 - u] - 68*HPL[{3, 1, 2, 1, 1, 2}, 1 - u] - 36*HPL[{3, 1, 2, 1, 2, 1}, 1 - u] - 106*HPL[{3, 1, 2, 2, 1, 1}, 1 - u] - 610*HPL[{3, 1, 3, 1, 1, 1}, 1 - u] - 9820*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1, 1, 1}, 1 - u] - 132*HPL[{3, 2, 1, 1, 1, 2}, 1 - u] - 124*HPL[{3, 2, 1, 1, 2, 1}, 1 - u] - 162*HPL[{3, 2, 1, 2, 1, 1}, 1 - u] - 440*HPL[{3, 2, 2, 1, 1, 1}, 1 - u] - 1070*HPL[{3, 3, 1, 1, 1, 1}, 1 - u] - 28350*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1, 1, 1}, 1 - u] - 120*HPL[{4, 1, 1, 1, 1, 2}, 1 - u] + 54*HPL[{4, 1, 1, 1, 2, 1}, 1 - u] - 78*HPL[{4, 1, 1, 2, 1, 1}, 1 - u] - 1048*HPL[{4, 1, 2, 1, 1, 1}, 1 - u] - 3140*HPL[{4, 2, 1, 1, 1, 1}, 1 - u] - 6210*HPL[{5, 1, 1, 1, 1, 1}, 1 - u] + (490*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u])/3 - 245*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u] - 17*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 2, 1, 1, 1}, 1 - u] - 10*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1, 1, 1}, 1 - u] - 336*HPL[{2, 1, 2, 1, 2, 1, 1}, 1 - u] - 15*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1, 1, 1}, 1 - u] + 980*HPL[{2, 2, 1, 1, 1, 2, 1}, 1 - u] + 1916*HPL[{2, 2, 1, 1, 2, 1, 1}, 1 - u] + 5414*HPL[{2, 2, 1, 2, 1, 1, 1}, 1 - u] + 14490*HPL[{2, 2, 2, 1, 1, 1, 1}, 1 - u] - 1190*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1, 1, 1}, 1 - u] - 29100*HPL[{3, 1, 1, 1, 1, 1, 2}, 1 - u] - 56216*HPL[{3, 1, 1, 1, 1, 2, 1}, 1 - u] - 83296*HPL[{3, 1, 1, 1, 2, 1, 1}, 1 - u] - 105234*HPL[{3, 1, 1, 2, 1, 1, 1}, 1 - u] - 115930*HPL[{3, 1, 2, 1, 1, 1, 1}, 1 - u] - 172736*HPL[{3, 2, 1, 1, 1, 1, 1}, 1 - u] - 519288*HPL[{4, 1, 1, 1, 1, 1, 1}, 1 - u] + 490*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, 1 - u] + 50*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, 1 - u] + 130*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, 1 - u] + 280*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, 1 - u] + 1960*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, 1 - u] + 8*Pi^2*MZV[{5, 3}] + 44*HPL[{1}, 1 - u]^2*MZV[{5, 3}] - 80*HPL[{2}, 1 - u]*MZV[{5, 3}] + 264*MZV[{7, 3}] + (31*Pi^4*HPL[{1}, 1 - u]^3*Zeta[3])/45 + (5*Pi^2*HPL[{1}, 1 - u]^5*Zeta[3])/18 + (58*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[3])/15 + (17*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*Zeta[3])/9 - 3*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*Zeta[3] - (2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*Zeta[3])/3 + (16*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*Zeta[3])/3 - (8*Pi^2*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*Zeta[3])/3 + (16*Pi^4*HPL[{2, 1}, 1 - u]*Zeta[3])/15 - (14*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*Zeta[3])/3 + (8*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[3])/3 + 12*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*Zeta[3] - (40*Pi^2*HPL[{3, 2}, 1 - u]*Zeta[3])/3 - (80*Pi^2*HPL[{4, 1}, 1 - u]*Zeta[3])/3 + (22*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*Zeta[3])/3 - 4*Pi^2*HPL[{2, 2, 1}, 1 - u]*Zeta[3] - 12*Pi^2*HPL[{3, 1, 1}, 1 - u]*Zeta[3] + (32*Pi^2*HPL[{2, 1, 1, 1}, 1 - u]*Zeta[3])/3 - (308*Pi^4*Zeta[3]^2)/45 - (14*Pi^2*HPL[{1}, 1 - u]^2*Zeta[3]^2)/3 + HPL[{1}, 1 - u]^4*Zeta[3]^2 + (32*Pi^2*HPL[{2}, 1 - u]*Zeta[3]^2)/3 + 4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*Zeta[3]^2 + 8*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*Zeta[3]^2 - 8*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[3]^2 - 16*HPL[{3, 1}, 1 - u]*Zeta[3]^2 + (31*Pi^2*HPL[{1}, 1 - u]^3*Zeta[5])/9 - (25*HPL[{1}, 1 - u]^5*Zeta[5])/6 + (58*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[5])/3 - (85*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*Zeta[5])/3 + 45*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*Zeta[5] + 10*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*Zeta[5] - 80*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*Zeta[5] + 40*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*Zeta[5] + (16*Pi^2*HPL[{2, 1}, 1 - u]*Zeta[5])/3 + 70*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*Zeta[5] - 40*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[5] - 180*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*Zeta[5] + 200*HPL[{3, 2}, 1 - u]*Zeta[5] + 400*HPL[{4, 1}, 1 - u]*Zeta[5] - 110*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*Zeta[5] + 60*HPL[{2, 2, 1}, 1 - u]*Zeta[5] + 180*HPL[{3, 1, 1}, 1 - u]*Zeta[5] - 160*HPL[{2, 1, 1, 1}, 1 - u]*Zeta[5] - (104*Pi^2*Zeta[3]*Zeta[5])/3 + 300*HPL[{1}, 1 - u]^2*Zeta[3]*Zeta[5] - 400*HPL[{2}, 1 - u]*Zeta[3]*Zeta[5] + 2664*Zeta[5]^2 - (434*HPL[{1}, 1 - u]^3*Zeta[7])/3 - 812*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[7] - 224*HPL[{2, 1}, 1 - u]*Zeta[7] + 5376*Zeta[3]*Zeta[7];
E11u1=-Pi^2/3 - HPL[{1}, 1 - u]^2/2;
E21u1=(13*Pi^4)/45 + (Pi^2*HPL[{1}, 1 - u]^2)/2 + HPL[{1}, 1 - u]^4/8 - (Pi^2*HPL[{2}, 1 - u])/3 + HPL[{2}, 1 - u]^2/2 - 2*HPL[{3, 1}, 1 - u];
E31u1=(-188*Pi^6)/567 - (11*Pi^4*HPL[{1}, 1 - u]^2)/18 - (5*Pi^2*HPL[{1}, 1 - u]^4)/24 - HPL[{1}, 1 - u]^6/48 + (7*Pi^4*HPL[{2}, 1 - u])/15 + (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/6 - (5*Pi^2*HPL[{2}, 1 - u]^2)/6 - (HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/4 + (2*HPL[{2}, 1 - u]^3)/3 - (2*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + 2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u] + 2*HPL[{2, 1}, 1 - u]^2 + (10*Pi^2*HPL[{3, 1}, 1 - u])/3 + HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u] - 8*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u] + (4*Pi^2*HPL[{2, 1, 1}, 1 - u])/3 - 4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 4*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 12*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 16*HPL[{3, 2, 1}, 1 - u] + 48*HPL[{4, 1, 1}, 1 - u] + 8*HPL[{3, 1, 1, 1}, 1 - u] + 8*Zeta[3]^2;
E41u1=(36271*Pi^8)/85050 + (2213*Pi^6*HPL[{1}, 1 - u]^2)/2835 + (37*Pi^4*HPL[{1}, 1 - u]^4)/120 + (7*Pi^2*HPL[{1}, 1 - u]^6)/144 + HPL[{1}, 1 - u]^8/384 - (16*Pi^6*HPL[{2}, 1 - u])/27 - (7*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/30 + (Pi^2*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/24 + (23*Pi^4*HPL[{2}, 1 - u]^2)/18 + (3*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/4 - (HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^2)/16 - (3*Pi^2*HPL[{2}, 1 - u]^3)/2 - HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^3 + (25*HPL[{2}, 1 - u]^4)/24 + (2*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/3 - HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u] - 7*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u] - (4*Pi^2*HPL[{3}, 1 - u]^2)/3 + 4*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]^2 + 12*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2 + (4*Pi^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/3 - 4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u] - 9*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u] + 24*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] - 27*HPL[{4}, 1 - u]^2 - 12*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5}, 1 - u] + 36*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] - 18*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] + (14*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/15 - (10*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + 5*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u] + 2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + 10*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + 4*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] + 6*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] - (7*Pi^2*HPL[{2, 1}, 1 - u]^2)/3 - HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2 + 5*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2 - (46*Pi^4*HPL[{3, 1}, 1 - u])/9 - 3*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u] + (HPL[{1}, 1 - u]^4*HPL[{3, 1}, 1 - u])/4 + 18*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u] + 10*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u] - 20*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u] + 20*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] + 24*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 16*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] + 36*HPL[{3, 1}, 1 - u]^2 - 2*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u] + 3*HPL[{1}, 1 - u]^3*HPL[{3, 2}, 1 - u] + 34*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u] - 36*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] - 26*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] - 4*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u] + 6*HPL[{1}, 1 - u]^3*HPL[{4, 1}, 1 - u] + 80*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u] + 12*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] - 58*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + (8*Pi^2*HPL[{4, 2}, 1 - u])/3 - 8*HPL[{1}, 1 - u]^2*HPL[{4, 2}, 1 - u] - 12*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] - 60*HPL[{1}, 1 - u]*HPL[{4, 3}, 1 - u] + (16*Pi^2*HPL[{5, 1}, 1 - u])/3 - 16*HPL[{1}, 1 - u]^2*HPL[{5, 1}, 1 - u] - 6*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] - 180*HPL[{1}, 1 - u]*HPL[{5, 2}, 1 - u] + 36*HPL[{5, 3}, 1 - u] - 360*HPL[{1}, 1 - u]*HPL[{6, 1}, 1 - u] + 108*HPL[{6, 2}, 1 - u] + 216*HPL[{7, 1}, 1 - u] - (28*Pi^4*HPL[{2, 1, 1}, 1 - u])/15 - (2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/3 + (14*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 + 2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 5*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - 4*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 12*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 14*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 15*HPL[{2, 1, 1}, 1 - u]^2 + (20*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - 20*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 20*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 20*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 20*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 56*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 56*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 54*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u] + 6*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 36*Pi^2*HPL[{3, 2, 1}, 1 - u] - 26*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u] + 106*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 66*HPL[{1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - 176*HPL[{1}, 1 - u]*HPL[{3, 3, 1}, 1 - u] + 60*HPL[{3, 3, 2}, 1 - u] - 108*Pi^2*HPL[{4, 1, 1}, 1 - u] - 72*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] + 298*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 188*HPL[{1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 138*HPL[{4, 1, 3}, 1 - u] - 476*HPL[{1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] + 84*HPL[{4, 2, 2}, 1 - u] - 162*HPL[{4, 3, 1}, 1 - u] - 864*HPL[{1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 42*HPL[{5, 1, 2}, 1 - u] - 762*HPL[{5, 2, 1}, 1 - u] - 2160*HPL[{6, 1, 1}, 1 - u] + 4*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 12*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 6*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 30*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 40*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] - (28*Pi^2*HPL[{3, 1, 1, 1}, 1 - u])/3 - 4*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] + 254*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 108*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 108*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - 10*HPL[{3, 1, 2, 2}, 1 - u] - 228*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - 10*HPL[{3, 2, 1, 2}, 1 - u] - 146*HPL[{3, 2, 2, 1}, 1 - u] - 408*HPL[{3, 3, 1, 1}, 1 - u] - 696*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 4*HPL[{4, 1, 1, 2}, 1 - u] - 412*HPL[{4, 1, 2, 1}, 1 - u] - 1228*HPL[{4, 2, 1, 1}, 1 - u] - 2456*HPL[{5, 1, 1, 1}, 1 - u] - 10*Pi^2*HPL[{2, 1, 1, 1, 1}, 1 - u] + 30*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 24*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - 72*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] + 40*HPL[{2, 2, 1, 2, 1}, 1 - u] + 120*HPL[{2, 2, 2, 1, 1}, 1 - u] - 120*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - 246*HPL[{3, 1, 1, 1, 2}, 1 - u] - 406*HPL[{3, 1, 1, 2, 1}, 1 - u] - 486*HPL[{3, 1, 2, 1, 1}, 1 - u] - 1006*HPL[{3, 2, 1, 1, 1}, 1 - u] - 3000*HPL[{4, 1, 1, 1, 1}, 1 - u] - 60*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] - 24*MZV[{5, 3}] - (2*Pi^2*HPL[{1}, 1 - u]^3*Zeta[3])/3 - 4*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[3] + 4*Pi^2*HPL[{2, 1}, 1 - u]*Zeta[3] + (4*Pi^2*Zeta[3]^2)/3 - 4*HPL[{1}, 1 - u]^2*Zeta[3]^2 + 10*HPL[{1}, 1 - u]^3*Zeta[5] + 60*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[5] - 60*HPL[{2, 1}, 1 - u]*Zeta[5] - 280*Zeta[3]*Zeta[5];
E51u1=(-1666501*Pi^10)/2806650 - (60509*Pi^8*HPL[{1}, 1 - u]^2)/56700 - (995*Pi^6*HPL[{1}, 1 - u]^4)/2268 - (181*Pi^4*HPL[{1}, 1 - u]^6)/2160 - (Pi^2*HPL[{1}, 1 - u]^8)/128 - HPL[{1}, 1 - u]^10/3840 + (1355*Pi^8*HPL[{2}, 1 - u])/1701 + (271*Pi^6*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/945 - (37*Pi^4*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/360 - (5*Pi^2*HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u])/144 - (5234*Pi^6*HPL[{2}, 1 - u]^2)/2835 - (47*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/36 - (41*Pi^2*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^2)/144 + (5*HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u]^2)/96 + (703*Pi^4*HPL[{2}, 1 - u]^3)/270 + (23*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^3)/36 + (29*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^3)/36 - (209*Pi^2*HPL[{2}, 1 - u]^4)/72 - (13*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^4)/48 + (49*HPL[{2}, 1 - u]^5)/30 - (4*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/3 - (4*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/9 + (5*HPL[{1}, 1 - u]^5*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/6 + (2*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u])/3 + 12*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u] - HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^3*HPL[{3}, 1 - u] + (12*Pi^4*HPL[{3}, 1 - u]^2)/5 + 2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]^2 - (16*HPL[{1}, 1 - u]^4*HPL[{3}, 1 - u]^2)/3 - 2*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2 - 56*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2 + 7*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u]^2 - (52*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]^3)/3 - (12*Pi^4*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/5 - 2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u] + (16*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/3 + (5*Pi^2*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/3 + (91*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/2 - 2*HPL[{2}, 1 - u]^3*HPL[{4}, 1 - u] + (32*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u])/3 - (164*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{4}, 1 - u])/3 - 284*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] - 64*HPL[{3}, 1 - u]^2*HPL[{4}, 1 - u] - 11*Pi^2*HPL[{4}, 1 - u]^2 + (315*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]^2)/2 + 212*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]^2 - (16*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5}, 1 - u])/3 + (82*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{5}, 1 - u])/3 + 116*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{5}, 1 - u] + (44*Pi^2*HPL[{3}, 1 - u]*HPL[{5}, 1 - u])/3 - 210*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] - 360*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + 840*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{5}, 1 - u] - 800*HPL[{5}, 1 - u]^2 - (22*Pi^2*HPL[{2}, 1 - u]*HPL[{6}, 1 - u])/3 + 105*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] + 148*HPL[{2}, 1 - u]^2*HPL[{6}, 1 - u] - 560*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{6}, 1 - u] + 1200*HPL[{4}, 1 - u]*HPL[{6}, 1 - u] + 280*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{7}, 1 - u] - 800*HPL[{3}, 1 - u]*HPL[{7}, 1 - u] + 400*HPL[{2}, 1 - u]*HPL[{8}, 1 - u] - (1084*Pi^6*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/945 + (Pi^4*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u])/9 + (5*Pi^2*HPL[{1}, 1 - u]^5*HPL[{2, 1}, 1 - u])/36 + (46*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/9 + (19*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/9 - (5*HPL[{1}, 1 - u]^5*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/12 - (14*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u])/3 - (22*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u])/3 + (10*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^3*HPL[{2, 1}, 1 - u])/3 + (4*Pi^4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/15 + (2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/3 - 3*HPL[{1}, 1 - u]^4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + (2*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/3 - 53*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] + 82*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]^2*HPL[{2, 1}, 1 - u] + (8*Pi^2*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u])/3 - (46*HPL[{1}, 1 - u]^3*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u])/3 - 132*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] + 208*HPL[{3}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] + (10*Pi^2*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u])/3 - 59*HPL[{1}, 1 - u]^2*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] - 168*HPL[{2}, 1 - u]*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] - 140*HPL[{1}, 1 - u]*HPL[{6}, 1 - u]*HPL[{2, 1}, 1 - u] - 160*HPL[{7}, 1 - u]*HPL[{2, 1}, 1 - u] + (143*Pi^4*HPL[{2, 1}, 1 - u]^2)/45 + (7*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/2 - (7*HPL[{1}, 1 - u]^4*HPL[{2, 1}, 1 - u]^2)/12 - (23*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/3 - (35*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/2 + 10*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2 - 40*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]^2 - 48*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u]^2 + 10*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]^3 + (20936*Pi^6*HPL[{3, 1}, 1 - u])/2835 + (47*Pi^4*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u])/9 + (41*Pi^2*HPL[{1}, 1 - u]^4*HPL[{3, 1}, 1 - u])/36 - (5*HPL[{1}, 1 - u]^6*HPL[{3, 1}, 1 - u])/24 - (1418*Pi^4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/45 - (25*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - (20*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + 70*Pi^2*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u] - 20*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u] - (196*HPL[{2}, 1 - u]^3*HPL[{3, 1}, 1 - u])/3 - 8*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] - (52*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - 152*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] + 12*HPL[{3}, 1 - u]^2*HPL[{3, 1}, 1 - u] - (40*Pi^2*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - 64*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 184*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] - 184*HPL[{1}, 1 - u]*HPL[{5}, 1 - u]*HPL[{3, 1}, 1 - u] - 272*HPL[{6}, 1 - u]*HPL[{3, 1}, 1 - u] + (56*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + (62*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + 40*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] + 120*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] - 8*HPL[{2, 1}, 1 - u]^2*HPL[{3, 1}, 1 - u] - (412*Pi^2*HPL[{3, 1}, 1 - u]^2)/3 + 50*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u]^2 + 476*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u]^2 + 4*Pi^4*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u] + (4*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3, 2}, 1 - u])/3 - (5*HPL[{1}, 1 - u]^5*HPL[{3, 2}, 1 - u])/2 - (14*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u])/3 - 54*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u] + 13*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3, 2}, 1 - u] + (16*Pi^2*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u])/3 + 154*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] - 52*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] + 388*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 2}, 1 - u] + 488*HPL[{5}, 1 - u]*HPL[{3, 2}, 1 - u] + (2*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u])/3 + 121*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] - 12*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + 76*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{3, 2}, 1 - u] - 34*HPL[{3, 2}, 1 - u]^2 + 8*Pi^4*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u] + (8*Pi^2*HPL[{1}, 1 - u]^3*HPL[{4, 1}, 1 - u])/3 - 5*HPL[{1}, 1 - u]^5*HPL[{4, 1}, 1 - u] - (32*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u])/3 - (386*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u])/3 - 48*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{4, 1}, 1 - u] + 12*Pi^2*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] - 6*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] + 304*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] + 1284*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{4, 1}, 1 - u] + 1680*HPL[{5}, 1 - u]*HPL[{4, 1}, 1 - u] - 2*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 285*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 96*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 240*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{4, 1}, 1 - u] - 432*HPL[{3, 2}, 1 - u]*HPL[{4, 1}, 1 - u] - 756*HPL[{4, 1}, 1 - u]^2 - (24*Pi^4*HPL[{4, 2}, 1 - u])/5 - 4*Pi^2*HPL[{1}, 1 - u]^2*HPL[{4, 2}, 1 - u] + (32*HPL[{1}, 1 - u]^4*HPL[{4, 2}, 1 - u])/3 + 42*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] - 16*HPL[{2}, 1 - u]^2*HPL[{4, 2}, 1 - u] - 424*HPL[{4}, 1 - u]*HPL[{4, 2}, 1 - u] - 64*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 2}, 1 - u] + 64*HPL[{3, 1}, 1 - u]*HPL[{4, 2}, 1 - u] - (80*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 3}, 1 - u])/3 + (410*HPL[{1}, 1 - u]^3*HPL[{4, 3}, 1 - u])/3 + 620*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 3}, 1 - u] + 256*HPL[{3}, 1 - u]*HPL[{4, 3}, 1 - u] - 456*HPL[{2, 1}, 1 - u]*HPL[{4, 3}, 1 - u] - (48*Pi^4*HPL[{5, 1}, 1 - u])/5 - 8*Pi^2*HPL[{1}, 1 - u]^2*HPL[{5, 1}, 1 - u] + (64*HPL[{1}, 1 - u]^4*HPL[{5, 1}, 1 - u])/3 - 6*Pi^2*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] + 3*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] - 120*HPL[{2}, 1 - u]^2*HPL[{5, 1}, 1 - u] + 440*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{5, 1}, 1 - u] - 3216*HPL[{4}, 1 - u]*HPL[{5, 1}, 1 - u] - 24*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{5, 1}, 1 - u] + 208*HPL[{3, 1}, 1 - u]*HPL[{5, 1}, 1 - u] - 80*Pi^2*HPL[{1}, 1 - u]*HPL[{5, 2}, 1 - u] + 410*HPL[{1}, 1 - u]^3*HPL[{5, 2}, 1 - u] + 1860*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5, 2}, 1 - u] + 768*HPL[{3}, 1 - u]*HPL[{5, 2}, 1 - u] - 1368*HPL[{2, 1}, 1 - u]*HPL[{5, 2}, 1 - u] + (44*Pi^2*HPL[{5, 3}, 1 - u])/3 - 210*HPL[{1}, 1 - u]^2*HPL[{5, 3}, 1 - u] - 128*HPL[{2}, 1 - u]*HPL[{5, 3}, 1 - u] - 1960*HPL[{1}, 1 - u]*HPL[{5, 4}, 1 - u] - 160*Pi^2*HPL[{1}, 1 - u]*HPL[{6, 1}, 1 - u] + 820*HPL[{1}, 1 - u]^3*HPL[{6, 1}, 1 - u] + 3500*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{6, 1}, 1 - u] + 2144*HPL[{3}, 1 - u]*HPL[{6, 1}, 1 - u] - 2600*HPL[{2, 1}, 1 - u]*HPL[{6, 1}, 1 - u] + 44*Pi^2*HPL[{6, 2}, 1 - u] - 630*HPL[{1}, 1 - u]^2*HPL[{6, 2}, 1 - u] - 384*HPL[{2}, 1 - u]*HPL[{6, 2}, 1 - u] - 7840*HPL[{1}, 1 - u]*HPL[{6, 3}, 1 - u] + 800*HPL[{6, 4}, 1 - u] + 88*Pi^2*HPL[{7, 1}, 1 - u] - 1260*HPL[{1}, 1 - u]^2*HPL[{7, 1}, 1 - u] - 1072*HPL[{2}, 1 - u]*HPL[{7, 1}, 1 - u] - 19600*HPL[{1}, 1 - u]*HPL[{7, 2}, 1 - u] + 3200*HPL[{7, 3}, 1 - u] - 39200*HPL[{1}, 1 - u]*HPL[{8, 1}, 1 - u] + 8000*HPL[{8, 2}, 1 - u] + 16000*HPL[{9, 1}, 1 - u] + (2168*Pi^6*HPL[{2, 1, 1}, 1 - u])/945 + (4*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/5 - (7*Pi^2*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1}, 1 - u])/18 - (286*Pi^4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/45 - 7*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + (7*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/6 + (23*Pi^2*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/3 + (35*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/2 - (20*HPL[{2}, 1 - u]^3*HPL[{2, 1, 1}, 1 - u])/3 + (26*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 + 80*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 60*HPL[{3}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - 2*Pi^2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 33*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 96*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 96*HPL[{1}, 1 - u]*HPL[{5}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 120*HPL[{6}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - (56*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 + (2*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 + 60*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 64*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 28*HPL[{2, 1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - (86*Pi^2*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/3 - 51*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 16*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 188*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 444*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 48*HPL[{4, 2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 24*HPL[{5, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - (43*Pi^2*HPL[{2, 1, 1}, 1 - u]^2)/3 - (15*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u]^2)/2 + 28*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u]^2 - (92*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/9 - (38*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1}, 1 - u])/9 + (5*HPL[{1}, 1 - u]^5*HPL[{2, 2, 1}, 1 - u])/6 + (56*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 + (88*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - 20*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 2, 1}, 1 - u] - (4*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 + 106*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 264*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 336*HPL[{5}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + (92*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 + 70*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 80*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 80*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 24*HPL[{3, 2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 192*HPL[{4, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 120*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 80*HPL[{2, 2, 1}, 1 - u]^2 - (92*Pi^4*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 - (38*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1}, 1 - u])/3 + (5*HPL[{1}, 1 - u]^5*HPL[{3, 1, 1}, 1 - u])/2 - 56*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - (238*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 - 20*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3, 1, 1}, 1 - u] + 252*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 120*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 600*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 768*HPL[{5}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 90*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 191*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 176*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 360*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 24*HPL[{3, 2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 624*HPL[{4, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 320*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 352*HPL[{2, 2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 432*HPL[{3, 1, 1}, 1 - u]^2 - (4*Pi^4*HPL[{3, 1, 2}, 1 - u])/15 - (2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u])/3 + 3*HPL[{1}, 1 - u]^4*HPL[{3, 1, 2}, 1 - u] - 2*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 15*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 6*HPL[{2}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u] + 100*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 128*HPL[{4}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 28*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 96*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 32*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + (560*Pi^4*HPL[{3, 2, 1}, 1 - u])/9 + (44*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u])/3 + (67*HPL[{1}, 1 - u]^4*HPL[{3, 2, 1}, 1 - u])/3 - (842*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u])/3 - 41*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 386*HPL[{2}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u] + 76*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 80*HPL[{4}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 108*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 1592*HPL[{3, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 192*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 12*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + 96*HPL[{1}, 1 - u]^3*HPL[{3, 2, 2}, 1 - u] - 64*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + 92*HPL[{3}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + 36*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + (104*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 3, 1}, 1 - u])/3 + (752*HPL[{1}, 1 - u]^3*HPL[{3, 3, 1}, 1 - u])/3 + 200*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 3, 1}, 1 - u] + 160*HPL[{3}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - 192*HPL[{2, 1}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - (16*Pi^2*HPL[{3, 3, 2}, 1 - u])/3 - 238*HPL[{1}, 1 - u]^2*HPL[{3, 3, 2}, 1 - u] + 96*HPL[{2}, 1 - u]*HPL[{3, 3, 2}, 1 - u] + (2812*Pi^4*HPL[{4, 1, 1}, 1 - u])/15 + 46*Pi^2*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] + 58*HPL[{1}, 1 - u]^4*HPL[{4, 1, 1}, 1 - u] - 838*Pi^2*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 45*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 1224*HPL[{2}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] - 2100*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 216*HPL[{4}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 204*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 4752*HPL[{3, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 480*HPL[{2, 1, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + (116*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1, 2}, 1 - u])/3 + (788*HPL[{1}, 1 - u]^3*HPL[{4, 1, 2}, 1 - u])/3 + 172*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1, 2}, 1 - u] + 80*HPL[{3}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 168*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] + 22*Pi^2*HPL[{4, 1, 3}, 1 - u] + 501*HPL[{1}, 1 - u]^2*HPL[{4, 1, 3}, 1 - u] - 224*HPL[{2}, 1 - u]*HPL[{4, 1, 3}, 1 - u] + (308*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 2, 1}, 1 - u])/3 + (1964*HPL[{1}, 1 - u]^3*HPL[{4, 2, 1}, 1 - u])/3 + 1012*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 2, 1}, 1 - u] + 272*HPL[{3}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - 888*HPL[{2, 1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - (4*Pi^2*HPL[{4, 2, 2}, 1 - u])/3 - 388*HPL[{1}, 1 - u]^2*HPL[{4, 2, 2}, 1 - u] + 160*HPL[{2}, 1 - u]*HPL[{4, 2, 2}, 1 - u] - 336*HPL[{1}, 1 - u]*HPL[{4, 2, 3}, 1 - u] + (74*Pi^2*HPL[{4, 3, 1}, 1 - u])/3 + 473*HPL[{1}, 1 - u]^2*HPL[{4, 3, 1}, 1 - u] - 336*HPL[{2}, 1 - u]*HPL[{4, 3, 1}, 1 - u] - 1396*HPL[{1}, 1 - u]*HPL[{4, 3, 2}, 1 - u] - 384*HPL[{4, 3, 3}, 1 - u] - 3960*HPL[{1}, 1 - u]*HPL[{4, 4, 1}, 1 - u] - 728*HPL[{4, 4, 2}, 1 - u] + 192*Pi^2*HPL[{1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + 1176*HPL[{1}, 1 - u]^3*HPL[{5, 1, 1}, 1 - u] + 2616*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + 336*HPL[{3}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 2232*HPL[{2, 1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + 14*Pi^2*HPL[{5, 1, 2}, 1 - u] - 3*HPL[{1}, 1 - u]^2*HPL[{5, 1, 2}, 1 - u] - 136*HPL[{2}, 1 - u]*HPL[{5, 1, 2}, 1 - u] - 1944*HPL[{1}, 1 - u]*HPL[{5, 1, 3}, 1 - u] + 1232*HPL[{5, 1, 4}, 1 - u] + 94*Pi^2*HPL[{5, 2, 1}, 1 - u] + 2517*HPL[{1}, 1 - u]^2*HPL[{5, 2, 1}, 1 - u] - 1576*HPL[{2}, 1 - u]*HPL[{5, 2, 1}, 1 - u] - 5176*HPL[{1}, 1 - u]*HPL[{5, 2, 2}, 1 - u] + 440*HPL[{5, 2, 3}, 1 - u] - 13960*HPL[{1}, 1 - u]*HPL[{5, 3, 1}, 1 - u] + 64*HPL[{5, 3, 2}, 1 - u] + 6464*HPL[{5, 4, 1}, 1 - u] + 240*Pi^2*HPL[{6, 1, 1}, 1 - u] + 7560*HPL[{1}, 1 - u]^2*HPL[{6, 1, 1}, 1 - u] - 4200*HPL[{2}, 1 - u]*HPL[{6, 1, 1}, 1 - u] - 12120*HPL[{1}, 1 - u]*HPL[{6, 1, 2}, 1 - u] + 5536*HPL[{6, 1, 3}, 1 - u] - 31560*HPL[{1}, 1 - u]*HPL[{6, 2, 1}, 1 - u] + 6288*HPL[{6, 2, 2}, 1 - u] + 28448*HPL[{6, 3, 1}, 1 - u] - 58320*HPL[{1}, 1 - u]*HPL[{7, 1, 1}, 1 - u] + 22464*HPL[{7, 1, 2}, 1 - u] + 76224*HPL[{7, 2, 1}, 1 - u] + 161280*HPL[{8, 1, 1}, 1 - u] - (88*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/15 + (2*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1}, 1 - u])/9 + (56*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 - (2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 - 30*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1, 1}, 1 - u] - 2*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 19*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 64*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 36*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 72*HPL[{5}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + (86*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 + 15*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 56*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 80*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 160*HPL[{3, 2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 384*HPL[{4, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 100*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 112*HPL[{2, 2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 256*HPL[{3, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 140*HPL[{2, 1, 1, 1}, 1 - u]^2 - (112*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u])/3 - (176*HPL[{1}, 1 - u]^3*HPL[{2, 2, 2, 1}, 1 - u])/3 + 80*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + 160*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + (572*Pi^4*HPL[{3, 1, 1, 1}, 1 - u])/45 + 14*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] - (7*HPL[{1}, 1 - u]^4*HPL[{3, 1, 1, 1}, 1 - u])/3 - (1190*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u])/3 - 891*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 968*HPL[{2}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] - 88*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 48*HPL[{4}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 80*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 32*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 32*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 112*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] + 150*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1, 2}, 1 - u] + 52*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] + 168*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 320*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] + 112*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] + 150*HPL[{1}, 1 - u]^3*HPL[{3, 1, 2, 1}, 1 - u] + 52*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] + 168*HPL[{3}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - 320*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - (2*Pi^2*HPL[{3, 1, 2, 2}, 1 - u])/3 + 53*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2, 2}, 1 - u] + 12*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 2}, 1 - u] + 224*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] + 326*HPL[{1}, 1 - u]^3*HPL[{3, 2, 1, 1}, 1 - u] + 292*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] + 168*HPL[{3}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - 800*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - (2*Pi^2*HPL[{3, 2, 1, 2}, 1 - u])/3 + 53*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1, 2}, 1 - u] + 12*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 2}, 1 - u] + (1654*Pi^2*HPL[{3, 2, 2, 1}, 1 - u])/3 - 167*HPL[{1}, 1 - u]^2*HPL[{3, 2, 2, 1}, 1 - u] - 1604*HPL[{2}, 1 - u]*HPL[{3, 2, 2, 1}, 1 - u] + 128*HPL[{1}, 1 - u]*HPL[{3, 2, 2, 2}, 1 - u] - 52*HPL[{1}, 1 - u]*HPL[{3, 2, 3, 1}, 1 - u] + 1656*Pi^2*HPL[{3, 3, 1, 1}, 1 - u] - 660*HPL[{1}, 1 - u]^2*HPL[{3, 3, 1, 1}, 1 - u] - 4848*HPL[{2}, 1 - u]*HPL[{3, 3, 1, 1}, 1 - u] - 96*HPL[{1}, 1 - u]*HPL[{3, 3, 1, 2}, 1 - u] - 708*HPL[{1}, 1 - u]*HPL[{3, 3, 2, 1}, 1 - u] - 92*HPL[{3, 3, 2, 2}, 1 - u] - 64*HPL[{3, 3, 3, 1}, 1 - u] + 672*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] + 1004*HPL[{1}, 1 - u]^3*HPL[{4, 1, 1, 1}, 1 - u] + 996*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] + 58272*HPL[{3}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 2496*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 4*Pi^2*HPL[{4, 1, 1, 2}, 1 - u] + 66*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1, 2}, 1 - u] + 48*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 2}, 1 - u] + 2316*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 3}, 1 - u] + 1652*Pi^2*HPL[{4, 1, 2, 1}, 1 - u] - 594*HPL[{1}, 1 - u]^2*HPL[{4, 1, 2, 1}, 1 - u] - 4800*HPL[{2}, 1 - u]*HPL[{4, 1, 2, 1}, 1 - u] + 2176*HPL[{1}, 1 - u]*HPL[{4, 1, 2, 2}, 1 - u] - 16*HPL[{4, 1, 2, 3}, 1 - u] + 3368*HPL[{1}, 1 - u]*HPL[{4, 1, 3, 1}, 1 - u] + 120*HPL[{4, 1, 3, 2}, 1 - u] + 4964*Pi^2*HPL[{4, 2, 1, 1}, 1 - u] - 1914*HPL[{1}, 1 - u]^2*HPL[{4, 2, 1, 1}, 1 - u] - 14496*HPL[{2}, 1 - u]*HPL[{4, 2, 1, 1}, 1 - u] + 1432*HPL[{1}, 1 - u]*HPL[{4, 2, 1, 2}, 1 - u] - 16*HPL[{4, 2, 1, 3}, 1 - u] + 1564*HPL[{1}, 1 - u]*HPL[{4, 2, 2, 1}, 1 - u] - 300*HPL[{4, 2, 2, 2}, 1 - u] - 304*HPL[{4, 2, 3, 1}, 1 - u] + 6384*HPL[{1}, 1 - u]*HPL[{4, 3, 1, 1}, 1 - u] + 56*HPL[{4, 3, 1, 2}, 1 - u] + 536*HPL[{4, 3, 2, 1}, 1 - u] + 1440*HPL[{4, 4, 1, 1}, 1 - u] + 9928*Pi^2*HPL[{5, 1, 1, 1}, 1 - u] - 3828*HPL[{1}, 1 - u]^2*HPL[{5, 1, 1, 1}, 1 - u] - 29064*HPL[{2}, 1 - u]*HPL[{5, 1, 1, 1}, 1 - u] + 6552*HPL[{1}, 1 - u]*HPL[{5, 1, 1, 2}, 1 - u] - 240*HPL[{5, 1, 1, 3}, 1 - u] + 10752*HPL[{1}, 1 - u]*HPL[{5, 1, 2, 1}, 1 - u] - 344*HPL[{5, 1, 2, 2}, 1 - u] - 144*HPL[{5, 1, 3, 1}, 1 - u] + 25056*HPL[{1}, 1 - u]*HPL[{5, 2, 1, 1}, 1 - u] + 616*HPL[{5, 2, 1, 2}, 1 - u] + 2152*HPL[{5, 2, 2, 1}, 1 - u] + 4368*HPL[{5, 3, 1, 1}, 1 - u] + 61920*HPL[{1}, 1 - u]*HPL[{6, 1, 1, 1}, 1 - u] + 2160*HPL[{6, 1, 1, 2}, 1 - u] + 5040*HPL[{6, 1, 2, 1}, 1 - u] + 7920*HPL[{6, 2, 1, 1}, 1 - u] + 10080*HPL[{7, 1, 1, 1}, 1 - u] + (226*Pi^4*HPL[{2, 1, 1, 1, 1}, 1 - u])/15 + 5*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] - (86*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 - 15*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 28*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] + 40*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 100*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 32*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 280*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + (112*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u])/3 - (4*HPL[{1}, 1 - u]^3*HPL[{2, 1, 2, 1, 1}, 1 - u])/3 - 120*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - 128*HPL[{3}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] + 112*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] + 112*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - 4*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1, 1, 1}, 1 - u] - 360*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - 384*HPL[{3}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - 336*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - (184*Pi^2*HPL[{2, 2, 1, 2, 1}, 1 - u])/3 - 140*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 2, 1}, 1 - u] + 160*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 2, 1}, 1 - u] - 184*Pi^2*HPL[{2, 2, 2, 1, 1}, 1 - u] - 420*HPL[{1}, 1 - u]^2*HPL[{2, 2, 2, 1, 1}, 1 - u] + 480*HPL[{2}, 1 - u]*HPL[{2, 2, 2, 1, 1}, 1 - u] - 160*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 2, 1}, 1 - u] + (560*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u])/3 - (20*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1, 1, 1}, 1 - u])/3 + 640*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - 640*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - 640*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] + 370*Pi^2*HPL[{3, 1, 1, 1, 2}, 1 - u] + 859*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1, 2}, 1 - u] - 992*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 2}, 1 - u] + (1846*Pi^2*HPL[{3, 1, 1, 2, 1}, 1 - u])/3 + 1419*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 2, 1}, 1 - u] - 1632*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 2, 1}, 1 - u] - 128*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2, 2}, 1 - u] + 738*Pi^2*HPL[{3, 1, 2, 1, 1}, 1 - u] + 1699*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2, 1, 1}, 1 - u] - 1952*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 1, 1}, 1 - u] - 128*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1, 2}, 1 - u] - 80*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 2, 1}, 1 - u] + 1136*HPL[{1}, 1 - u]*HPL[{3, 1, 3, 1, 1}, 1 - u] + 72*HPL[{3, 1, 3, 1, 2}, 1 - u] + (4606*Pi^2*HPL[{3, 2, 1, 1, 1}, 1 - u])/3 + 3519*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1, 1, 1}, 1 - u] - 4032*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 1, 1}, 1 - u] - 608*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1, 2}, 1 - u] - 560*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 2, 1}, 1 - u] - 72*HPL[{3, 2, 1, 3, 1}, 1 - u] - 432*HPL[{1}, 1 - u]*HPL[{3, 2, 2, 1, 1}, 1 - u] + 72*HPL[{3, 2, 2, 1, 2}, 1 - u] + 3064*HPL[{3, 2, 2, 2, 1}, 1 - u] + 9456*HPL[{3, 2, 3, 1, 1}, 1 - u] - 576*HPL[{1}, 1 - u]*HPL[{3, 3, 1, 1, 1}, 1 - u] + 216*HPL[{3, 3, 1, 1, 2}, 1 - u] + 9600*HPL[{3, 3, 1, 2, 1}, 1 - u] + 28632*HPL[{3, 3, 2, 1, 1}, 1 - u] + 4600*Pi^2*HPL[{4, 1, 1, 1, 1}, 1 - u] + 10500*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1, 1, 1}, 1 - u] - 12000*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 1, 1}, 1 - u] - 1896*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1, 2}, 1 - u] - 57768*HPL[{4, 1, 1, 1, 3}, 1 - u] - 1752*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 2, 1}, 1 - u] - 57960*HPL[{4, 1, 1, 2, 2}, 1 - u] - 116088*HPL[{4, 1, 1, 3, 1}, 1 - u] - 1368*HPL[{1}, 1 - u]*HPL[{4, 1, 2, 1, 1}, 1 - u] - 57744*HPL[{4, 1, 2, 1, 2}, 1 - u] - 106296*HPL[{4, 1, 2, 2, 1}, 1 - u] - 144456*HPL[{4, 1, 3, 1, 1}, 1 - u] - 2040*HPL[{1}, 1 - u]*HPL[{4, 2, 1, 1, 1}, 1 - u] - 57312*HPL[{4, 2, 1, 1, 2}, 1 - u] - 86688*HPL[{4, 2, 1, 2, 1}, 1 - u] - 87120*HPL[{4, 2, 2, 1, 1}, 1 - u] - 231144*HPL[{4, 3, 1, 1, 1}, 1 - u] - 4560*HPL[{1}, 1 - u]*HPL[{5, 1, 1, 1, 1}, 1 - u] - 230376*HPL[{5, 1, 1, 1, 2}, 1 - u] - 404184*HPL[{5, 1, 1, 2, 1}, 1 - u] - 520104*HPL[{5, 1, 2, 1, 1}, 1 - u] - 923880*HPL[{5, 2, 1, 1, 1}, 1 - u] - 2308320*HPL[{6, 1, 1, 1, 1}, 1 - u] - (100*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u])/3 + 100*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] - 80*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 280*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 240*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 2, 1, 1}, 1 - u] + 720*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1, 1, 1}, 1 - u] + (172*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - u])/3 + 30*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] + 20128*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] - 1320*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1, 2}, 1 - u] - 2760*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 2, 1}, 1 - u] + 64*HPL[{3, 1, 1, 1, 2, 2}, 1 - u] - 3720*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2, 1, 1}, 1 - u] + 64*HPL[{3, 1, 1, 2, 1, 2}, 1 - u] - 4200*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1, 1, 1}, 1 - u] + 64*HPL[{3, 1, 2, 1, 1, 2}, 1 - u] + 64*HPL[{3, 1, 2, 2, 1, 1}, 1 - u] + 384*HPL[{3, 1, 3, 1, 1, 1}, 1 - u] - 7320*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1, 1, 1}, 1 - u] + 64*HPL[{3, 2, 1, 1, 1, 2}, 1 - u] + 64*HPL[{3, 2, 1, 2, 1, 1}, 1 - u] + 384*HPL[{3, 2, 2, 1, 1, 1}, 1 - u] + 960*HPL[{3, 3, 1, 1, 1, 1}, 1 - u] - 21840*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1, 1, 1}, 1 - u] - 192*HPL[{4, 1, 1, 1, 2, 1}, 1 - u] + 960*HPL[{4, 1, 2, 1, 1, 1}, 1 - u] + 2880*HPL[{4, 2, 1, 1, 1, 1}, 1 - u] + 5760*HPL[{5, 1, 1, 1, 1, 1}, 1 - u] + (280*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u])/3 - 280*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u] - 200*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 2, 1, 1, 1}, 1 - u] - 800*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1, 1, 1}, 1 - u] - 224*HPL[{2, 1, 2, 1, 2, 1, 1}, 1 - u] - 2000*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1, 1, 1}, 1 - u] + 672*HPL[{2, 2, 1, 1, 1, 2, 1}, 1 - u] + 1344*HPL[{2, 2, 1, 1, 2, 1, 1}, 1 - u] + 3808*HPL[{2, 2, 1, 2, 1, 1, 1}, 1 - u] + 10080*HPL[{2, 2, 2, 1, 1, 1, 1}, 1 - u] - 4200*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1, 1, 1}, 1 - u] - 20080*HPL[{3, 1, 1, 1, 1, 1, 2}, 1 - u] - 38896*HPL[{3, 1, 1, 1, 1, 2, 1}, 1 - u] - 57712*HPL[{3, 1, 1, 1, 2, 1, 1}, 1 - u] - 72944*HPL[{3, 1, 1, 2, 1, 1, 1}, 1 - u] - 80560*HPL[{3, 1, 2, 1, 1, 1, 1}, 1 - u] - 120656*HPL[{3, 2, 1, 1, 1, 1, 1}, 1 - u] - 362208*HPL[{4, 1, 1, 1, 1, 1, 1}, 1 - u] + 560*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, 1 - u] + 8*Pi^2*MZV[{5, 3}] + 84*HPL[{1}, 1 - u]^2*MZV[{5, 3}] - 80*HPL[{2}, 1 - u]*MZV[{5, 3}] + 264*MZV[{7, 3}] + (64*Pi^4*HPL[{1}, 1 - u]^3*Zeta[3])/45 + (5*Pi^2*HPL[{1}, 1 - u]^5*Zeta[3])/9 + 8*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[3] + 4*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*Zeta[3] - (14*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*Zeta[3])/3 + (8*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*Zeta[3])/3 - (36*Pi^4*HPL[{2, 1}, 1 - u]*Zeta[3])/5 - 10*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*Zeta[3] + 8*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[3] + (56*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*Zeta[3])/3 - 8*Pi^2*HPL[{3, 2}, 1 - u]*Zeta[3] - 16*Pi^2*HPL[{4, 1}, 1 - u]*Zeta[3] + (56*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*Zeta[3])/3 - 16*Pi^2*HPL[{2, 2, 1}, 1 - u]*Zeta[3] - 48*Pi^2*HPL[{3, 1, 1}, 1 - u]*Zeta[3] - (64*Pi^2*HPL[{2, 1, 1, 1}, 1 - u]*Zeta[3])/3 - (308*Pi^4*Zeta[3]^2)/45 - 10*Pi^2*HPL[{1}, 1 - u]^2*Zeta[3]^2 + HPL[{1}, 1 - u]^4*Zeta[3]^2 + (32*Pi^2*HPL[{2}, 1 - u]*Zeta[3]^2)/3 + 4*HPL[{2}, 1 - u]^2*Zeta[3]^2 - 16*HPL[{3, 1}, 1 - u]*Zeta[3]^2 + (64*Pi^2*HPL[{1}, 1 - u]^3*Zeta[5])/9 - (25*HPL[{1}, 1 - u]^5*Zeta[5])/3 + 40*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[5] - 60*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*Zeta[5] + 70*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*Zeta[5] - 40*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*Zeta[5] - 36*Pi^2*HPL[{2, 1}, 1 - u]*Zeta[5] + 150*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*Zeta[5] - 120*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[5] - 280*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*Zeta[5] + 120*HPL[{3, 2}, 1 - u]*Zeta[5] + 240*HPL[{4, 1}, 1 - u]*Zeta[5] - 280*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*Zeta[5] + 240*HPL[{2, 2, 1}, 1 - u]*Zeta[5] + 720*HPL[{3, 1, 1}, 1 - u]*Zeta[5] + 320*HPL[{2, 1, 1, 1}, 1 - u]*Zeta[5] - (104*Pi^2*Zeta[3]*Zeta[5])/3 + 500*HPL[{1}, 1 - u]^2*Zeta[3]*Zeta[5] - 400*HPL[{2}, 1 - u]*Zeta[3]*Zeta[5] + 2664*Zeta[5]^2 - (896*HPL[{1}, 1 - u]^3*Zeta[7])/3 - 1680*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[7] + 1512*HPL[{2, 1}, 1 - u]*Zeta[7] + 5376*Zeta[3]*Zeta[7];
Et1u11=0;
Et2u11=-(Pi^2*HPL[{1}, 1 - u]^2)/6 + (HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/2 - HPL[{2}, 1 - u]^2/2 + HPL[{1}, 1 - u]*HPL[{3}, 1 - u] - HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u];
Et3u11=(7*Pi^4*HPL[{1}, 1 - u]^2)/30 + (Pi^2*HPL[{1}, 1 - u]^4)/12 - (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/6 - (HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/4 + (Pi^2*HPL[{2}, 1 - u]^2)/6 + (HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/4 - (Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/3 - HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u] + HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u] - 3*HPL[{3}, 1 - u]^2 - 3*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u] + 6*HPL[{2}, 1 - u]*HPL[{4}, 1 - u] - 6*HPL[{1}, 1 - u]*HPL[{5}, 1 - u] + (Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u] - HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u] + 4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] - 3*HPL[{2, 1}, 1 - u]^2 + 2*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u] - 4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u] - 2*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u] - 3*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] + 6*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 2*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 6*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u];
Et4u11=(-8*Pi^6*HPL[{1}, 1 - u]^2)/27 - (49*Pi^4*HPL[{1}, 1 - u]^4)/360 - (Pi^2*HPL[{1}, 1 - u]^6)/48 + (Pi^4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/9 + (Pi^2*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/24 + (HPL[{1}, 1 - u]^6*HPL[{2}, 1 - u])/16 - (Pi^4*HPL[{2}, 1 - u]^2)/9 - (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/2 - (HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^2)/24 + (HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^3)/3 - (5*HPL[{2}, 1 - u]^4)/24 + (2*Pi^4*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/9 + (Pi^2*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u])/3 + (3*HPL[{1}, 1 - u]^5*HPL[{3}, 1 - u])/8 - (5*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/3 - (HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/3 + 5*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u] + (2*Pi^2*HPL[{3}, 1 - u]^2)/3 - (5*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]^2)/2 - (7*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2)/2 + Pi^2*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u] + (23*HPL[{1}, 1 - u]^4*HPL[{4}, 1 - u])/12 - (4*Pi^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/3 + (3*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/2 + (7*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/2 - 10*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] - 30*HPL[{4}, 1 - u]^2 + (4*Pi^2*HPL[{1}, 1 - u]*HPL[{5}, 1 - u])/3 + 8*HPL[{1}, 1 - u]^3*HPL[{5}, 1 - u] + 3*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5}, 1 - u] + 60*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + 27*HPL[{1}, 1 - u]^2*HPL[{6}, 1 - u] - 60*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] + 60*HPL[{1}, 1 - u]*HPL[{7}, 1 - u] - (2*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/9 - (Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u])/6 - (3*HPL[{1}, 1 - u]^5*HPL[{2, 1}, 1 - u])/8 + (4*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + (HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + (4*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + (5*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/2 - 13*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] - 3*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - 60*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] + (Pi^2*HPL[{2, 1}, 1 - u]^2)/3 + (3*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/4 + (5*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/2 + Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u] - (5*HPL[{1}, 1 - u]^4*HPL[{3, 1}, 1 - u])/3 - (2*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - (11*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/2 - (3*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u])/2 - 10*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] + 60*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] + 5*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] - 19*HPL[{3, 1}, 1 - u]^2 + (10*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u])/3 + (HPL[{1}, 1 - u]^3*HPL[{3, 2}, 1 - u])/6 - 23*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u] + 7*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] + 32*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + (22*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u])/3 - (16*HPL[{1}, 1 - u]^3*HPL[{4, 1}, 1 - u])/3 - 57*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u] - 40*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] + 120*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 7*HPL[{1}, 1 - u]^2*HPL[{4, 2}, 1 - u] + 27*HPL[{1}, 1 - u]*HPL[{4, 3}, 1 - u] - 3*HPL[{1}, 1 - u]^2*HPL[{5, 1}, 1 - u] + 40*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] + 81*HPL[{1}, 1 - u]*HPL[{5, 2}, 1 - u] + 122*HPL[{1}, 1 - u]*HPL[{6, 1}, 1 - u] + (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/6 + (23*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1}, 1 - u])/12 - (HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/2 - (9*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/2 - 9*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 48*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 5*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 52*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 28*HPL[{2, 1, 1}, 1 - u]^2 - (8*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - (2*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1}, 1 - u])/3 + 2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 26*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 10*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - (20*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 + (16*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1}, 1 - u])/3 - 13*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 126*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 66*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - (2*Pi^2*HPL[{3, 1, 2}, 1 - u])/3 - (3*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u])/2 - 6*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 2*Pi^2*HPL[{3, 2, 1}, 1 - u] + (9*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u])/2 - 26*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 44*HPL[{1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + 112*HPL[{1}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - 7*HPL[{3, 3, 2}, 1 - u] - 4*Pi^2*HPL[{4, 1, 1}, 1 - u] + 37*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] - 96*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 118*HPL[{1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 6*HPL[{4, 1, 3}, 1 - u] + 298*HPL[{1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - 34*HPL[{4, 2, 2}, 1 - u] - 46*HPL[{4, 3, 1}, 1 - u] + 576*HPL[{1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 60*HPL[{5, 1, 2}, 1 - u] - 96*HPL[{5, 2, 1}, 1 - u] - 108*HPL[{6, 1, 1}, 1 - u] + Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 8*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1}, 1 - u] - HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 32*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 50*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - (4*Pi^2*HPL[{2, 2, 1, 1}, 1 - u])/3 - 2*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u] + 8*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 6*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] - (16*Pi^2*HPL[{3, 1, 1, 1}, 1 - u])/3 - 28*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] + 136*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 29*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] + 35*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] + 9*HPL[{3, 1, 2, 2}, 1 - u] + 65*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] + 9*HPL[{3, 2, 1, 2}, 1 - u] - 27*HPL[{3, 2, 2, 1}, 1 - u] - 120*HPL[{3, 3, 1, 1}, 1 - u] + 126*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 12*HPL[{4, 1, 1, 2}, 1 - u] - 132*HPL[{4, 1, 2, 1}, 1 - u] - 384*HPL[{4, 2, 1, 1}, 1 - u] - 792*HPL[{5, 1, 1, 1}, 1 - u] - (10*Pi^2*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 + 25*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] - 40*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 14*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] + 48*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] + 16*HPL[{2, 2, 1, 2, 1}, 1 - u] + 40*HPL[{2, 2, 2, 1, 1}, 1 - u] + 160*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - 72*HPL[{3, 1, 1, 1, 2}, 1 - u] - 112*HPL[{3, 1, 1, 2, 1}, 1 - u] - 152*HPL[{3, 1, 2, 1, 1}, 1 - u] - 360*HPL[{3, 2, 1, 1, 1}, 1 - u] - 1040*HPL[{4, 1, 1, 1, 1}, 1 - u] - 50*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 8*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] + 20*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] + (Pi^2*HPL[{1}, 1 - u]^3*Zeta[3])/3 + 2*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[3] - 4*Pi^2*HPL[{2, 1}, 1 - u]*Zeta[3] - 5*HPL[{1}, 1 - u]^3*Zeta[5] - 30*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[5] + 60*HPL[{2, 1}, 1 - u]*Zeta[5];
Et5u11=(1355*Pi^8*HPL[{1}, 1 - u]^2)/3402 + (4379*Pi^6*HPL[{1}, 1 - u]^4)/22680 + (7*Pi^4*HPL[{1}, 1 - u]^6)/180 + (Pi^2*HPL[{1}, 1 - u]^8)/288 - (583*Pi^6*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u])/5670 + (Pi^4*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u])/40 - (HPL[{1}, 1 - u]^8*HPL[{2}, 1 - u])/96 + (61*Pi^6*HPL[{2}, 1 - u]^2)/567 + (29*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2)/36 + (Pi^2*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^2)/4 + (Pi^4*HPL[{2}, 1 - u]^3)/45 + (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^3)/18 - (13*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]^3)/36 + (Pi^2*HPL[{2}, 1 - u]^4)/8 - (HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^4)/48 - HPL[{2}, 1 - u]^5/60 - (122*Pi^6*HPL[{1}, 1 - u]*HPL[{3}, 1 - u])/567 - (19*Pi^4*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u])/90 - (Pi^2*HPL[{1}, 1 - u]^5*HPL[{3}, 1 - u])/8 - (HPL[{1}, 1 - u]^7*HPL[{3}, 1 - u])/12 + (112*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/45 + (11*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/6 - (HPL[{1}, 1 - u]^5*HPL[{2}, 1 - u]*HPL[{3}, 1 - u])/12 - (7*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u])/3 - (97*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u])/12 + (2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^3*HPL[{3}, 1 - u])/3 + (Pi^4*HPL[{3}, 1 - u]^2)/15 - (7*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]^2)/6 + (37*HPL[{1}, 1 - u]^4*HPL[{3}, 1 - u]^2)/12 - (7*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2)/6 + (131*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]^2)/4 - 15*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u]^2 + (89*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]^3)/6 - (8*Pi^4*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u])/15 - (23*Pi^2*HPL[{1}, 1 - u]^4*HPL[{4}, 1 - u])/36 - (7*HPL[{1}, 1 - u]^6*HPL[{4}, 1 - u])/12 - (2*Pi^4*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/15 + (19*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/6 - (29*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{4}, 1 - u])/12 + (7*Pi^2*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/6 - (109*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{4}, 1 - u])/4 + (28*HPL[{2}, 1 - u]^3*HPL[{4}, 1 - u])/3 - (38*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u])/3 + 33*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] + 192*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4}, 1 - u] + (10*Pi^2*HPL[{4}, 1 - u]^2)/3 - 106*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]^2 - 77*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]^2 + (2*Pi^4*HPL[{1}, 1 - u]*HPL[{5}, 1 - u])/15 - 2*Pi^2*HPL[{1}, 1 - u]^3*HPL[{5}, 1 - u] - (85*HPL[{1}, 1 - u]^5*HPL[{5}, 1 - u])/24 + (31*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5}, 1 - u])/3 - 16*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{5}, 1 - u] - (163*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{5}, 1 - u])/2 - (20*Pi^2*HPL[{3}, 1 - u]*HPL[{5}, 1 - u])/3 + 147*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] + 154*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{5}, 1 - u] - 490*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{5}, 1 - u] - 420*HPL[{5}, 1 - u]^2 - (17*Pi^2*HPL[{1}, 1 - u]^2*HPL[{6}, 1 - u])/3 - (58*HPL[{1}, 1 - u]^4*HPL[{6}, 1 - u])/3 + (20*Pi^2*HPL[{2}, 1 - u]*HPL[{6}, 1 - u])/3 - 80*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{6}, 1 - u] - 78*HPL[{2}, 1 - u]^2*HPL[{6}, 1 - u] + 336*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{6}, 1 - u] + 840*HPL[{4}, 1 - u]*HPL[{6}, 1 - u] - (20*Pi^2*HPL[{1}, 1 - u]*HPL[{7}, 1 - u])/3 - 90*HPL[{1}, 1 - u]^3*HPL[{7}, 1 - u] - 180*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{7}, 1 - u] - 840*HPL[{3}, 1 - u]*HPL[{7}, 1 - u] - 340*HPL[{1}, 1 - u]^2*HPL[{8}, 1 - u] + 840*HPL[{2}, 1 - u]*HPL[{8}, 1 - u] - 840*HPL[{1}, 1 - u]*HPL[{9}, 1 - u] + (556*Pi^6*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u])/2835 - (2*Pi^4*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u])/45 + (Pi^2*HPL[{1}, 1 - u]^5*HPL[{2, 1}, 1 - u])/72 + (HPL[{1}, 1 - u]^7*HPL[{2, 1}, 1 - u])/12 - (82*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/45 - (19*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u])/18 - (13*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u])/6 + (3*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u])/2 + (5*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^3*HPL[{2, 1}, 1 - u])/6 - (176*Pi^4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/45 - (35*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/6 - (3*HPL[{1}, 1 - u]^4*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/4 + (23*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + (75*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u])/2 + 18*HPL[{2}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u] - 38*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]^2*HPL[{2, 1}, 1 - u] - (5*Pi^2*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + (9*HPL[{1}, 1 - u]^3*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u])/2 + 61*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - 254*HPL[{3}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u] - (28*Pi^2*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u])/3 + 18*HPL[{1}, 1 - u]^2*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] + 192*HPL[{2}, 1 - u]*HPL[{5}, 1 - u]*HPL[{2, 1}, 1 - u] + 116*HPL[{1}, 1 - u]*HPL[{6}, 1 - u]*HPL[{2, 1}, 1 - u] + 1040*HPL[{7}, 1 - u]*HPL[{2, 1}, 1 - u] + (11*Pi^4*HPL[{2, 1}, 1 - u]^2)/15 - (11*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/12 + (5*HPL[{1}, 1 - u]^4*HPL[{2, 1}, 1 - u]^2)/24 - (13*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/6 + (5*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]^2)/4 - (9*HPL[{2}, 1 - u]^2*HPL[{2, 1}, 1 - u]^2)/2 + 25*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]^2 - 8*HPL[{4}, 1 - u]*HPL[{2, 1}, 1 - u]^2 - HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]^3 - (112*Pi^4*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u])/45 - (7*Pi^2*HPL[{1}, 1 - u]^4*HPL[{3, 1}, 1 - u])/18 + (7*HPL[{1}, 1 - u]^6*HPL[{3, 1}, 1 - u])/12 + (22*Pi^4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/9 + (19*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/6 + (17*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u])/4 - (7*Pi^2*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u])/6 + (67*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{3, 1}, 1 - u])/4 - (10*HPL[{2}, 1 - u]^3*HPL[{3, 1}, 1 - u])/3 + (16*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + (47*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + 75*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1}, 1 - u] - 30*HPL[{3}, 1 - u]^2*HPL[{3, 1}, 1 - u] + (28*Pi^2*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u])/3 + 58*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] + 166*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 1}, 1 - u] + 100*HPL[{1}, 1 - u]*HPL[{5}, 1 - u]*HPL[{3, 1}, 1 - u] - 1040*HPL[{6}, 1 - u]*HPL[{3, 1}, 1 - u] + (Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u])/3 - (43*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u])/6 - 59*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] - 38*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1}, 1 - u] - 2*HPL[{2, 1}, 1 - u]^2*HPL[{3, 1}, 1 - u] + (17*Pi^2*HPL[{3, 1}, 1 - u]^2)/3 - (55*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u]^2)/2 - 46*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u]^2 - (46*Pi^4*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u])/9 - (34*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3, 2}, 1 - u])/9 + (2*HPL[{1}, 1 - u]^5*HPL[{3, 2}, 1 - u])/3 + (31*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u])/3 + (107*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3, 2}, 1 - u])/3 - (13*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3, 2}, 1 - u])/2 + (7*Pi^2*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u])/3 - (197*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u])/2 + 94*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 2}, 1 - u] - 277*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 2}, 1 - u] - 152*HPL[{5}, 1 - u]*HPL[{3, 2}, 1 - u] - (56*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u])/3 - 83*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] - 64*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 2}, 1 - u] - 66*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{3, 2}, 1 - u] + 68*HPL[{3, 2}, 1 - u]^2 - (38*Pi^4*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u])/3 - (71*Pi^2*HPL[{1}, 1 - u]^3*HPL[{4, 1}, 1 - u])/9 + (95*HPL[{1}, 1 - u]^5*HPL[{4, 1}, 1 - u])/24 + 29*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u] + (274*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{4, 1}, 1 - u])/3 + (45*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{4, 1}, 1 - u])/2 + 31*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] - 258*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 1}, 1 - u] - 820*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{4, 1}, 1 - u] + 736*HPL[{5}, 1 - u]*HPL[{4, 1}, 1 - u] - 48*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] - 210*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] - 198*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 1}, 1 - u] - 172*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{4, 1}, 1 - u] + 386*HPL[{3, 2}, 1 - u]*HPL[{4, 1}, 1 - u] + 324*HPL[{4, 1}, 1 - u]^2 - Pi^2*HPL[{1}, 1 - u]^2*HPL[{4, 2}, 1 - u] - (22*HPL[{1}, 1 - u]^4*HPL[{4, 2}, 1 - u])/3 - 2*Pi^2*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] - 21*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4, 2}, 1 - u] + 4*HPL[{2}, 1 - u]^2*HPL[{4, 2}, 1 - u] - 8*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 2}, 1 - u] + 152*HPL[{4}, 1 - u]*HPL[{4, 2}, 1 - u] + 28*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 2}, 1 - u] - 4*HPL[{3, 1}, 1 - u]*HPL[{4, 2}, 1 - u] + (83*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 3}, 1 - u])/3 - (493*HPL[{1}, 1 - u]^3*HPL[{4, 3}, 1 - u])/6 - 413*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 3}, 1 - u] - 2*HPL[{3}, 1 - u]*HPL[{4, 3}, 1 - u] + 568*HPL[{2, 1}, 1 - u]*HPL[{4, 3}, 1 - u] - 5*Pi^2*HPL[{1}, 1 - u]^2*HPL[{5, 1}, 1 - u] - (19*HPL[{1}, 1 - u]^4*HPL[{5, 1}, 1 - u])/12 + 23*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{5, 1}, 1 - u] + 65*HPL[{2}, 1 - u]^2*HPL[{5, 1}, 1 - u] - 306*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{5, 1}, 1 - u] - 524*HPL[{4}, 1 - u]*HPL[{5, 1}, 1 - u] - 16*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{5, 1}, 1 - u] + 784*HPL[{3, 1}, 1 - u]*HPL[{5, 1}, 1 - u] + 85*Pi^2*HPL[{1}, 1 - u]*HPL[{5, 2}, 1 - u] - (1489*HPL[{1}, 1 - u]^3*HPL[{5, 2}, 1 - u])/6 - 1239*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5, 2}, 1 - u] - 6*HPL[{3}, 1 - u]*HPL[{5, 2}, 1 - u] + 1708*HPL[{2, 1}, 1 - u]*HPL[{5, 2}, 1 - u] + 129*HPL[{1}, 1 - u]^2*HPL[{5, 3}, 1 - u] + 2*HPL[{2}, 1 - u]*HPL[{5, 3}, 1 - u] + 1134*HPL[{1}, 1 - u]*HPL[{5, 4}, 1 - u] + 166*Pi^2*HPL[{1}, 1 - u]*HPL[{6, 1}, 1 - u] - (1306*HPL[{1}, 1 - u]^3*HPL[{6, 1}, 1 - u])/3 - 2302*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{6, 1}, 1 - u] + 548*HPL[{3}, 1 - u]*HPL[{6, 1}, 1 - u] + 2624*HPL[{2, 1}, 1 - u]*HPL[{6, 1}, 1 - u] + 385*HPL[{1}, 1 - u]^2*HPL[{6, 2}, 1 - u] + 6*HPL[{2}, 1 - u]*HPL[{6, 2}, 1 - u] + 4534*HPL[{1}, 1 - u]*HPL[{6, 3}, 1 - u] + 990*HPL[{1}, 1 - u]^2*HPL[{7, 1}, 1 - u] - 548*HPL[{2}, 1 - u]*HPL[{7, 1}, 1 - u] + 11334*HPL[{1}, 1 - u]*HPL[{7, 2}, 1 - u] + 23228*HPL[{1}, 1 - u]*HPL[{8, 1}, 1 - u] + (Pi^6*HPL[{2, 1, 1}, 1 - u])/35 + (17*Pi^4*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/30 + (Pi^2*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1}, 1 - u])/18 - (7*HPL[{1}, 1 - u]^6*HPL[{2, 1, 1}, 1 - u])/12 - (44*Pi^4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/15 - (Pi^2*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/6 - (7*HPL[{1}, 1 - u]^4*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/12 + (35*Pi^2*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/6 + (17*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u])/4 + (11*HPL[{2}, 1 - u]^3*HPL[{2, 1, 1}, 1 - u])/3 + 15*Pi^2*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + (35*HPL[{1}, 1 - u]^3*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/6 - 70*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 34*HPL[{3}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - 2*Pi^2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 12*HPL[{1}, 1 - u]^2*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 42*HPL[{2}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 14*HPL[{1}, 1 - u]*HPL[{5}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 672*HPL[{6}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 2*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - (5*HPL[{1}, 1 - u]^3*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u])/6 + 18*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 76*HPL[{3}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 14*HPL[{2, 1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u] - 18*Pi^2*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 6*HPL[{1}, 1 - u]^2*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 34*HPL[{2}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 155*HPL[{1}, 1 - u]*HPL[{3, 2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 388*HPL[{1}, 1 - u]*HPL[{4, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + 52*HPL[{4, 2}, 1 - u]*HPL[{2, 1, 1}, 1 - u] - 436*HPL[{5, 1}, 1 - u]*HPL[{2, 1, 1}, 1 - u] + (23*Pi^2*HPL[{2, 1, 1}, 1 - u]^2)/3 + 11*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1}, 1 - u]^2 + 13*HPL[{2}, 1 - u]*HPL[{2, 1, 1}, 1 - u]^2 + (161*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/45 + (37*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1}, 1 - u])/18 - (HPL[{1}, 1 - u]^5*HPL[{2, 2, 1}, 1 - u])/12 + 5*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - (23*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - 4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 2, 1}, 1 - u] - (34*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - 70*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 60*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 129*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 408*HPL[{5}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + (26*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u])/3 - 5*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 36*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 101*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 102*HPL[{3, 2}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 386*HPL[{4, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] - 34*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 2, 1}, 1 - u] + 36*HPL[{2, 2, 1}, 1 - u]^2 + (31*Pi^4*HPL[{1}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/3 + (83*Pi^2*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1}, 1 - u])/18 - (83*HPL[{1}, 1 - u]^5*HPL[{3, 1, 1}, 1 - u])/24 - 2*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + (51*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{3, 1, 1}, 1 - u])/2 - (47*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{3, 1, 1}, 1 - u])/2 - 32*Pi^2*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 180*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 188*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 355*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 1896*HPL[{5}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 30*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 15*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 68*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 275*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 254*HPL[{3, 2}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 1594*HPL[{4, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] - 92*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 124*HPL[{2, 2, 1}, 1 - u]*HPL[{3, 1, 1}, 1 - u] + 60*HPL[{3, 1, 1}, 1 - u]^2 + (22*Pi^4*HPL[{3, 1, 2}, 1 - u])/15 + (25*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u])/6 - (HPL[{1}, 1 - u]^4*HPL[{3, 1, 2}, 1 - u])/4 + (8*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u])/3 + 8*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 5*HPL[{2}, 1 - u]^2*HPL[{3, 1, 2}, 1 - u] - 36*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 104*HPL[{4}, 1 - u]*HPL[{3, 1, 2}, 1 - u] - 16*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + 38*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 2}, 1 - u] + (22*Pi^4*HPL[{3, 2, 1}, 1 - u])/5 + (55*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u])/6 - (89*HPL[{1}, 1 - u]^4*HPL[{3, 2, 1}, 1 - u])/12 + (46*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u])/3 + 5*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + HPL[{2}, 1 - u]^2*HPL[{3, 2, 1}, 1 - u] - 27*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 96*HPL[{4}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 4*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 108*HPL[{3, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] + 122*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 2, 1}, 1 - u] - 20*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - (385*HPL[{1}, 1 - u]^3*HPL[{3, 2, 2}, 1 - u])/6 + 32*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - 158*HPL[{3}, 1 - u]*HPL[{3, 2, 2}, 1 - u] + 100*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 2}, 1 - u] - (154*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 3, 1}, 1 - u])/3 - (521*HPL[{1}, 1 - u]^3*HPL[{3, 3, 1}, 1 - u])/3 - 99*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - 256*HPL[{3}, 1 - u]*HPL[{3, 3, 1}, 1 - u] + 332*HPL[{2, 1}, 1 - u]*HPL[{3, 3, 1}, 1 - u] - (Pi^2*HPL[{3, 3, 2}, 1 - u])/3 + (329*HPL[{1}, 1 - u]^2*HPL[{3, 3, 2}, 1 - u])/2 - 166*HPL[{2}, 1 - u]*HPL[{3, 3, 2}, 1 - u] + (44*Pi^4*HPL[{4, 1, 1}, 1 - u])/5 + 12*Pi^2*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] - 36*HPL[{1}, 1 - u]^4*HPL[{4, 1, 1}, 1 - u] + 42*Pi^2*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 21*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 34*HPL[{2}, 1 - u]^2*HPL[{4, 1, 1}, 1 - u] + 1391*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 1272*HPL[{4}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 68*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 156*HPL[{3, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] + 636*HPL[{2, 1, 1}, 1 - u]*HPL[{4, 1, 1}, 1 - u] - 54*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 180*HPL[{1}, 1 - u]^3*HPL[{4, 1, 2}, 1 - u] - 89*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - 262*HPL[{3}, 1 - u]*HPL[{4, 1, 2}, 1 - u] + 316*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 2}, 1 - u] - (14*Pi^2*HPL[{4, 1, 3}, 1 - u])/3 - 342*HPL[{1}, 1 - u]^2*HPL[{4, 1, 3}, 1 - u] + 280*HPL[{2}, 1 - u]*HPL[{4, 1, 3}, 1 - u] - (422*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 2, 1}, 1 - u])/3 - (1396*HPL[{1}, 1 - u]^3*HPL[{4, 2, 1}, 1 - u])/3 - 494*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - 616*HPL[{3}, 1 - u]*HPL[{4, 2, 1}, 1 - u] + 972*HPL[{2, 1}, 1 - u]*HPL[{4, 2, 1}, 1 - u] - 6*Pi^2*HPL[{4, 2, 2}, 1 - u] + 234*HPL[{1}, 1 - u]^2*HPL[{4, 2, 2}, 1 - u] - 250*HPL[{2}, 1 - u]*HPL[{4, 2, 2}, 1 - u] + 191*HPL[{1}, 1 - u]*HPL[{4, 2, 3}, 1 - u] - (46*Pi^2*HPL[{4, 3, 1}, 1 - u])/3 - 435*HPL[{1}, 1 - u]^2*HPL[{4, 3, 1}, 1 - u] + 430*HPL[{2}, 1 - u]*HPL[{4, 3, 1}, 1 - u] + 930*HPL[{1}, 1 - u]*HPL[{4, 3, 2}, 1 - u] + 6*HPL[{4, 3, 3}, 1 - u] + 2530*HPL[{1}, 1 - u]*HPL[{4, 4, 1}, 1 - u] - 134*HPL[{4, 4, 2}, 1 - u] - 264*Pi^2*HPL[{1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 912*HPL[{1}, 1 - u]^3*HPL[{5, 1, 1}, 1 - u] - 1263*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 1422*HPL[{3}, 1 - u]*HPL[{5, 1, 1}, 1 - u] + 2400*HPL[{2, 1}, 1 - u]*HPL[{5, 1, 1}, 1 - u] - 16*Pi^2*HPL[{5, 1, 2}, 1 - u] - 108*HPL[{1}, 1 - u]^2*HPL[{5, 1, 2}, 1 - u] + 106*HPL[{2}, 1 - u]*HPL[{5, 1, 2}, 1 - u] + 1104*HPL[{1}, 1 - u]*HPL[{5, 1, 3}, 1 - u] - 212*HPL[{5, 1, 4}, 1 - u] - 44*Pi^2*HPL[{5, 2, 1}, 1 - u] - 2083*HPL[{1}, 1 - u]^2*HPL[{5, 2, 1}, 1 - u] + 2140*HPL[{2}, 1 - u]*HPL[{5, 2, 1}, 1 - u] + 3353*HPL[{1}, 1 - u]*HPL[{5, 2, 2}, 1 - u] - 346*HPL[{5, 2, 3}, 1 - u] + 8782*HPL[{1}, 1 - u]*HPL[{5, 3, 1}, 1 - u] - 1070*HPL[{5, 3, 2}, 1 - u] - 1548*HPL[{5, 4, 1}, 1 - u] - 84*Pi^2*HPL[{6, 1, 1}, 1 - u] - 6093*HPL[{1}, 1 - u]^2*HPL[{6, 1, 1}, 1 - u] + 6462*HPL[{2}, 1 - u]*HPL[{6, 1, 1}, 1 - u] + 7722*HPL[{1}, 1 - u]*HPL[{6, 1, 2}, 1 - u] - 848*HPL[{6, 1, 3}, 1 - u] + 19528*HPL[{1}, 1 - u]*HPL[{6, 2, 1}, 1 - u] - 2904*HPL[{6, 2, 2}, 1 - u] - 5048*HPL[{6, 3, 1}, 1 - u] + 35058*HPL[{1}, 1 - u]*HPL[{7, 1, 1}, 1 - u] - 5160*HPL[{7, 1, 2}, 1 - u] - 9760*HPL[{7, 2, 1}, 1 - u] - 13800*HPL[{8, 1, 1}, 1 - u] - (49*Pi^4*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/15 - (4*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1}, 1 - u])/3 + (85*HPL[{1}, 1 - u]^5*HPL[{2, 1, 1, 1}, 1 - u])/24 + (29*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 + (17*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 - 31*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1, 1}, 1 - u] - (56*Pi^2*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 - 29*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 128*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 47*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 576*HPL[{5}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - (2*Pi^2*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u])/3 - 3*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 68*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 77*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 304*HPL[{3, 2}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 1186*HPL[{4, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 85*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 136*HPL[{2, 2, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] + 764*HPL[{3, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1}, 1 - u] - 287*HPL[{2, 1, 1, 1}, 1 - u]^2 + (10*Pi^4*HPL[{2, 2, 1, 1}, 1 - u])/3 + (13*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u])/3 + (HPL[{1}, 1 - u]^4*HPL[{2, 2, 1, 1}, 1 - u])/2 - (34*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u])/3 - 18*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 2*HPL[{2}, 1 - u]^2*HPL[{2, 2, 1, 1}, 1 - u] + 33*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 88*HPL[{4}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 18*HPL[{3, 1}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] + 4*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 2, 1, 1}, 1 - u] - 6*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + (101*HPL[{1}, 1 - u]^3*HPL[{2, 2, 2, 1}, 1 - u])/6 + 13*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + 108*HPL[{3}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] - 72*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 2, 1}, 1 - u] + (40*Pi^4*HPL[{3, 1, 1, 1}, 1 - u])/3 + (43*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u])/3 + (77*HPL[{1}, 1 - u]^4*HPL[{3, 1, 1, 1}, 1 - u])/4 - 86*Pi^2*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 120*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 433*HPL[{2}, 1 - u]^2*HPL[{3, 1, 1, 1}, 1 - u] + 135*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 928*HPL[{4}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 16*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + 398*HPL[{3, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] - 392*HPL[{2, 1, 1}, 1 - u]*HPL[{3, 1, 1, 1}, 1 - u] + (5*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u])/3 - (155*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1, 2}, 1 - u])/3 + 116*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 342*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] + 108*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 2}, 1 - u] - 9*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - (343*HPL[{1}, 1 - u]^3*HPL[{3, 1, 2, 1}, 1 - u])/6 + 113*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] - 376*HPL[{3}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] + 108*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 2, 1}, 1 - u] + (Pi^2*HPL[{3, 1, 2, 2}, 1 - u])/3 - (59*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2, 2}, 1 - u])/2 + 4*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 2}, 1 - u] - (35*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u])/3 - (361*HPL[{1}, 1 - u]^3*HPL[{3, 2, 1, 1}, 1 - u])/3 + 134*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] - 680*HPL[{3}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] + 328*HPL[{2, 1}, 1 - u]*HPL[{3, 2, 1, 1}, 1 - u] + 5*Pi^2*HPL[{3, 2, 1, 2}, 1 - u] - (45*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1, 2}, 1 - u])/2 + 2*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 2}, 1 - u] + (53*Pi^2*HPL[{3, 2, 2, 1}, 1 - u])/3 + (323*HPL[{1}, 1 - u]^2*HPL[{3, 2, 2, 1}, 1 - u])/2 - 38*HPL[{2}, 1 - u]*HPL[{3, 2, 2, 1}, 1 - u] - 64*HPL[{1}, 1 - u]*HPL[{3, 2, 2, 2}, 1 - u] + 63*HPL[{1}, 1 - u]*HPL[{3, 2, 3, 1}, 1 - u] + 32*Pi^2*HPL[{3, 3, 1, 1}, 1 - u] + 549*HPL[{1}, 1 - u]^2*HPL[{3, 3, 1, 1}, 1 - u] - 118*HPL[{2}, 1 - u]*HPL[{3, 3, 1, 1}, 1 - u] + 79*HPL[{1}, 1 - u]*HPL[{3, 3, 1, 2}, 1 - u] + 503*HPL[{1}, 1 - u]*HPL[{3, 3, 2, 1}, 1 - u] + 24*HPL[{3, 3, 2, 2}, 1 - u] + 2*HPL[{3, 3, 3, 1}, 1 - u] + (52*Pi^2*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u])/3 - 283*HPL[{1}, 1 - u]^3*HPL[{4, 1, 1, 1}, 1 - u] + 342*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] - 6864*HPL[{3}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] + 716*HPL[{2, 1}, 1 - u]*HPL[{4, 1, 1, 1}, 1 - u] + 8*Pi^2*HPL[{4, 1, 1, 2}, 1 - u] - 17*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1, 2}, 1 - u] + 2*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 2}, 1 - u] - 1440*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 3}, 1 - u] + (92*Pi^2*HPL[{4, 1, 2, 1}, 1 - u])/3 + 521*HPL[{1}, 1 - u]^2*HPL[{4, 1, 2, 1}, 1 - u] - 118*HPL[{2}, 1 - u]*HPL[{4, 1, 2, 1}, 1 - u] - 1349*HPL[{1}, 1 - u]*HPL[{4, 1, 2, 2}, 1 - u] + 110*HPL[{4, 1, 2, 3}, 1 - u] - 2136*HPL[{1}, 1 - u]*HPL[{4, 1, 3, 1}, 1 - u] + 220*HPL[{4, 1, 3, 2}, 1 - u] + 56*Pi^2*HPL[{4, 2, 1, 1}, 1 - u] + 1571*HPL[{1}, 1 - u]^2*HPL[{4, 2, 1, 1}, 1 - u] - 350*HPL[{2}, 1 - u]*HPL[{4, 2, 1, 1}, 1 - u] - 875*HPL[{1}, 1 - u]*HPL[{4, 2, 1, 2}, 1 - u] + 128*HPL[{4, 2, 1, 3}, 1 - u] - 883*HPL[{1}, 1 - u]*HPL[{4, 2, 2, 1}, 1 - u] + 358*HPL[{4, 2, 2, 2}, 1 - u] + 28*HPL[{4, 2, 3, 1}, 1 - u] - 4010*HPL[{1}, 1 - u]*HPL[{4, 3, 1, 1}, 1 - u] + 354*HPL[{4, 3, 1, 2}, 1 - u] - 228*HPL[{4, 3, 2, 1}, 1 - u] - 2058*HPL[{4, 4, 1, 1}, 1 - u] + 72*Pi^2*HPL[{5, 1, 1, 1}, 1 - u] + 3260*HPL[{1}, 1 - u]^2*HPL[{5, 1, 1, 1}, 1 - u] - 1020*HPL[{2}, 1 - u]*HPL[{5, 1, 1, 1}, 1 - u] - 4178*HPL[{1}, 1 - u]*HPL[{5, 1, 1, 2}, 1 - u] - 258*HPL[{5, 1, 1, 3}, 1 - u] - 6794*HPL[{1}, 1 - u]*HPL[{5, 1, 2, 1}, 1 - u] + 216*HPL[{5, 1, 2, 2}, 1 - u] - 1824*HPL[{5, 1, 3, 1}, 1 - u] - 15994*HPL[{1}, 1 - u]*HPL[{5, 2, 1, 1}, 1 - u] + 270*HPL[{5, 2, 1, 2}, 1 - u] - 2460*HPL[{5, 2, 2, 1}, 1 - u] - 9126*HPL[{5, 3, 1, 1}, 1 - u] - 39588*HPL[{1}, 1 - u]*HPL[{6, 1, 1, 1}, 1 - u] - 1032*HPL[{6, 1, 1, 2}, 1 - u] - 8448*HPL[{6, 1, 2, 1}, 1 - u] - 24120*HPL[{6, 2, 1, 1}, 1 - u] - 49920*HPL[{7, 1, 1, 1}, 1 - u] + (14*Pi^4*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 + 10*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] - (55*HPL[{1}, 1 - u]^4*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 - (80*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u])/3 - 30*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 80*HPL[{2}, 1 - u]^2*HPL[{2, 1, 1, 1, 1}, 1 - u] + 105*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 450*HPL[{4}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 25*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - 660*HPL[{3, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] + 550*HPL[{2, 1, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1}, 1 - u] - (37*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u])/3 - 2*HPL[{1}, 1 - u]^3*HPL[{2, 1, 2, 1, 1}, 1 - u] - 13*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] + 114*HPL[{3}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] + 56*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 2, 1, 1}, 1 - u] - (145*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u])/3 - (59*HPL[{1}, 1 - u]^3*HPL[{2, 2, 1, 1, 1}, 1 - u])/6 + HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] + 278*HPL[{3}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - 172*HPL[{2, 1}, 1 - u]*HPL[{2, 2, 1, 1, 1}, 1 - u] - (40*Pi^2*HPL[{2, 2, 1, 2, 1}, 1 - u])/3 + 17*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 2, 1}, 1 - u] - 72*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 2, 1}, 1 - u] - (88*Pi^2*HPL[{2, 2, 2, 1, 1}, 1 - u])/3 + 70*HPL[{1}, 1 - u]^2*HPL[{2, 2, 2, 1, 1}, 1 - u] - 210*HPL[{2}, 1 - u]*HPL[{2, 2, 2, 1, 1}, 1 - u] - 22*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 2, 1}, 1 - u] - (395*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u])/3 - (655*HPL[{1}, 1 - u]^3*HPL[{3, 1, 1, 1, 1}, 1 - u])/6 + 420*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] - 200*HPL[{3}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] + 60*HPL[{2, 1}, 1 - u]*HPL[{3, 1, 1, 1, 1}, 1 - u] + (178*Pi^2*HPL[{3, 1, 1, 1, 2}, 1 - u])/3 - 141*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1, 2}, 1 - u] + 476*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 2}, 1 - u] + (278*Pi^2*HPL[{3, 1, 1, 2, 1}, 1 - u])/3 - 248*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 2, 1}, 1 - u] + 782*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 2, 1}, 1 - u] - 242*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2, 2}, 1 - u] + (406*Pi^2*HPL[{3, 1, 2, 1, 1}, 1 - u])/3 - 255*HPL[{1}, 1 - u]^2*HPL[{3, 1, 2, 1, 1}, 1 - u] + 936*HPL[{2}, 1 - u]*HPL[{3, 1, 2, 1, 1}, 1 - u] - 221*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1, 2}, 1 - u] + 72*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 2, 1}, 1 - u] - 38*HPL[{3, 1, 2, 2, 2}, 1 - u] + 1633*HPL[{1}, 1 - u]*HPL[{3, 1, 3, 1, 1}, 1 - u] + 16*HPL[{3, 1, 3, 1, 2}, 1 - u] + (958*Pi^2*HPL[{3, 2, 1, 1, 1}, 1 - u])/3 - 455*HPL[{1}, 1 - u]^2*HPL[{3, 2, 1, 1, 1}, 1 - u] + 1908*HPL[{2}, 1 - u]*HPL[{3, 2, 1, 1, 1}, 1 - u] - 280*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1, 2}, 1 - u] - 13*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 2, 1}, 1 - u] - 48*HPL[{3, 2, 1, 2, 2}, 1 - u] - 158*HPL[{3, 2, 1, 3, 1}, 1 - u] + 1047*HPL[{1}, 1 - u]*HPL[{3, 2, 2, 1, 1}, 1 - u] - 280*HPL[{3, 2, 2, 2, 1}, 1 - u] - 788*HPL[{3, 2, 3, 1, 1}, 1 - u] + 3113*HPL[{1}, 1 - u]*HPL[{3, 3, 1, 1, 1}, 1 - u] + 160*HPL[{3, 3, 1, 1, 2}, 1 - u] - 668*HPL[{3, 3, 1, 2, 1}, 1 - u] - 2504*HPL[{3, 3, 2, 1, 1}, 1 - u] + (2620*Pi^2*HPL[{4, 1, 1, 1, 1}, 1 - u])/3 - 1700*HPL[{1}, 1 - u]^2*HPL[{4, 1, 1, 1, 1}, 1 - u] + 5980*HPL[{2}, 1 - u]*HPL[{4, 1, 1, 1, 1}, 1 - u] - 819*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1, 2}, 1 - u] + 5608*HPL[{4, 1, 1, 1, 3}, 1 - u] - HPL[{1}, 1 - u]*HPL[{4, 1, 1, 2, 1}, 1 - u] + 5606*HPL[{4, 1, 1, 2, 2}, 1 - u] + 10738*HPL[{4, 1, 1, 3, 1}, 1 - u] + 3276*HPL[{1}, 1 - u]*HPL[{4, 1, 2, 1, 1}, 1 - u] + 5826*HPL[{4, 1, 2, 1, 2}, 1 - u] + 10482*HPL[{4, 1, 2, 2, 1}, 1 - u] + 14012*HPL[{4, 1, 3, 1, 1}, 1 - u] + 9720*HPL[{1}, 1 - u]*HPL[{4, 2, 1, 1, 1}, 1 - u] + 6224*HPL[{4, 2, 1, 1, 2}, 1 - u] + 9234*HPL[{4, 2, 1, 2, 1}, 1 - u] + 8854*HPL[{4, 2, 2, 1, 1}, 1 - u] + 21252*HPL[{4, 3, 1, 1, 1}, 1 - u] + 19565*HPL[{1}, 1 - u]*HPL[{5, 1, 1, 1, 1}, 1 - u] + 23340*HPL[{5, 1, 1, 1, 2}, 1 - u] + 40002*HPL[{5, 1, 1, 2, 1}, 1 - u] + 49518*HPL[{5, 1, 2, 1, 1}, 1 - u] + 84348*HPL[{5, 2, 1, 1, 1}, 1 - u] + 209880*HPL[{6, 1, 1, 1, 1}, 1 - u] - (125*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u])/3 + (155*HPL[{1}, 1 - u]^3*HPL[{2, 1, 1, 1, 1, 1}, 1 - u])/2 + 100*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] + 290*HPL[{3}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] - 470*HPL[{2, 1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1}, 1 - u] - (44*Pi^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - u])/3 - 24*HPL[{1}, 1 - u]^2*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] + 42*HPL[{2}, 1 - u]*HPL[{2, 1, 2, 1, 1, 1}, 1 - u] - (100*Pi^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - u])/3 - 60*HPL[{1}, 1 - u]^2*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] + 70*HPL[{2}, 1 - u]*HPL[{2, 2, 1, 1, 1, 1}, 1 - u] + 25*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 2, 1}, 1 - u] + 96*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 2, 1, 1}, 1 - u] + 195*HPL[{1}, 1 - u]*HPL[{2, 2, 2, 1, 1, 1}, 1 - u] - 2*HPL[{2, 2, 2, 1, 2, 1}, 1 - u] - 14*HPL[{2, 2, 2, 2, 1, 1}, 1 - u] + 20*Pi^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] + 230*HPL[{1}, 1 - u]^2*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] + 8520*HPL[{2}, 1 - u]*HPL[{3, 1, 1, 1, 1, 1}, 1 - u] - 410*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1, 2}, 1 - u] - 761*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 2, 1}, 1 - u] - 54*HPL[{3, 1, 1, 1, 2, 2}, 1 - u] - 1028*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 2, 1, 1}, 1 - u] - 82*HPL[{3, 1, 1, 2, 1, 2}, 1 - u] + 54*HPL[{3, 1, 1, 2, 2, 1}, 1 - u] - 1309*HPL[{1}, 1 - u]*HPL[{3, 1, 2, 1, 1, 1}, 1 - u] - 132*HPL[{3, 1, 2, 1, 1, 2}, 1 - u] - 36*HPL[{3, 1, 2, 1, 2, 1}, 1 - u] - 170*HPL[{3, 1, 2, 2, 1, 1}, 1 - u] - 994*HPL[{3, 1, 3, 1, 1, 1}, 1 - u] - 2500*HPL[{1}, 1 - u]*HPL[{3, 2, 1, 1, 1, 1}, 1 - u] - 196*HPL[{3, 2, 1, 1, 1, 2}, 1 - u] - 124*HPL[{3, 2, 1, 1, 2, 1}, 1 - u] - 226*HPL[{3, 2, 1, 2, 1, 1}, 1 - u] - 824*HPL[{3, 2, 2, 1, 1, 1}, 1 - u] - 2030*HPL[{3, 3, 1, 1, 1, 1}, 1 - u] - 6510*HPL[{1}, 1 - u]*HPL[{4, 1, 1, 1, 1, 1}, 1 - u] - 120*HPL[{4, 1, 1, 1, 1, 2}, 1 - u] + 246*HPL[{4, 1, 1, 1, 2, 1}, 1 - u] - 78*HPL[{4, 1, 1, 2, 1, 1}, 1 - u] - 2008*HPL[{4, 1, 2, 1, 1, 1}, 1 - u] - 6020*HPL[{4, 2, 1, 1, 1, 1}, 1 - u] - 11970*HPL[{5, 1, 1, 1, 1, 1}, 1 - u] + 70*Pi^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u] - 245*HPL[{1}, 1 - u]^2*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u] + 280*HPL[{2}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1, 1}, 1 - u] + 183*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 2, 1, 1, 1}, 1 - u] + 790*HPL[{1}, 1 - u]*HPL[{2, 1, 2, 1, 1, 1, 1}, 1 - u] - 112*HPL[{2, 1, 2, 1, 2, 1, 1}, 1 - u] + 1985*HPL[{1}, 1 - u]*HPL[{2, 2, 1, 1, 1, 1, 1}, 1 - u] + 308*HPL[{2, 2, 1, 1, 1, 2, 1}, 1 - u] + 572*HPL[{2, 2, 1, 1, 2, 1, 1}, 1 - u] + 1606*HPL[{2, 2, 1, 2, 1, 1, 1}, 1 - u] + 4410*HPL[{2, 2, 2, 1, 1, 1, 1}, 1 - u] + 3010*HPL[{1}, 1 - u]*HPL[{3, 1, 1, 1, 1, 1, 1}, 1 - u] - 9020*HPL[{3, 1, 1, 1, 1, 1, 2}, 1 - u] - 17320*HPL[{3, 1, 1, 1, 1, 2, 1}, 1 - u] - 25584*HPL[{3, 1, 1, 1, 2, 1, 1}, 1 - u] - 32290*HPL[{3, 1, 1, 2, 1, 1, 1}, 1 - u] - 35370*HPL[{3, 1, 2, 1, 1, 1, 1}, 1 - u] - 52080*HPL[{3, 2, 1, 1, 1, 1, 1}, 1 - u] - 157080*HPL[{4, 1, 1, 1, 1, 1, 1}, 1 - u] + 490*HPL[{1}, 1 - u]*HPL[{2, 1, 1, 1, 1, 1, 1, 1}, 1 - u] + 50*HPL[{2, 1, 1, 2, 1, 1, 1, 1}, 1 - u] + 130*HPL[{2, 1, 2, 1, 1, 1, 1, 1}, 1 - u] + 280*HPL[{2, 2, 1, 1, 1, 1, 1, 1}, 1 - u] + 1400*HPL[{3, 1, 1, 1, 1, 1, 1, 1}, 1 - u] - 40*HPL[{1}, 1 - u]^2*MZV[{5, 3}] - (11*Pi^4*HPL[{1}, 1 - u]^3*Zeta[3])/15 - (5*Pi^2*HPL[{1}, 1 - u]^5*Zeta[3])/18 - (62*Pi^4*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[3])/15 - (19*Pi^2*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*Zeta[3])/9 + (5*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*Zeta[3])/3 - (2*Pi^2*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*Zeta[3])/3 + (8*Pi^2*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*Zeta[3])/3 - (8*Pi^2*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*Zeta[3])/3 + (124*Pi^4*HPL[{2, 1}, 1 - u]*Zeta[3])/15 + (16*Pi^2*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*Zeta[3])/3 - (16*Pi^2*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[3])/3 - (20*Pi^2*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*Zeta[3])/3 - (16*Pi^2*HPL[{3, 2}, 1 - u]*Zeta[3])/3 - (32*Pi^2*HPL[{4, 1}, 1 - u]*Zeta[3])/3 - (34*Pi^2*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*Zeta[3])/3 + 12*Pi^2*HPL[{2, 2, 1}, 1 - u]*Zeta[3] + 36*Pi^2*HPL[{3, 1, 1}, 1 - u]*Zeta[3] + 32*Pi^2*HPL[{2, 1, 1, 1}, 1 - u]*Zeta[3] + (16*Pi^2*HPL[{1}, 1 - u]^2*Zeta[3]^2)/3 + 4*HPL[{1}, 1 - u]^2*HPL[{2}, 1 - u]*Zeta[3]^2 - 4*HPL[{2}, 1 - u]^2*Zeta[3]^2 + 8*HPL[{1}, 1 - u]*HPL[{3}, 1 - u]*Zeta[3]^2 - 8*HPL[{1}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[3]^2 - (11*Pi^2*HPL[{1}, 1 - u]^3*Zeta[5])/3 + (25*HPL[{1}, 1 - u]^5*Zeta[5])/6 - (62*Pi^2*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[5])/3 + (95*HPL[{1}, 1 - u]^3*HPL[{2}, 1 - u]*Zeta[5])/3 - 25*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]^2*Zeta[5] + 10*HPL[{1}, 1 - u]^2*HPL[{3}, 1 - u]*Zeta[5] - 40*HPL[{2}, 1 - u]*HPL[{3}, 1 - u]*Zeta[5] + 40*HPL[{1}, 1 - u]*HPL[{4}, 1 - u]*Zeta[5] + (124*Pi^2*HPL[{2, 1}, 1 - u]*Zeta[5])/3 - 80*HPL[{1}, 1 - u]^2*HPL[{2, 1}, 1 - u]*Zeta[5] + 80*HPL[{2}, 1 - u]*HPL[{2, 1}, 1 - u]*Zeta[5] + 100*HPL[{1}, 1 - u]*HPL[{3, 1}, 1 - u]*Zeta[5] + 80*HPL[{3, 2}, 1 - u]*Zeta[5] + 160*HPL[{4, 1}, 1 - u]*Zeta[5] + 170*HPL[{1}, 1 - u]*HPL[{2, 1, 1}, 1 - u]*Zeta[5] - 180*HPL[{2, 2, 1}, 1 - u]*Zeta[5] - 540*HPL[{3, 1, 1}, 1 - u]*Zeta[5] - 480*HPL[{2, 1, 1, 1}, 1 - u]*Zeta[5] - 200*HPL[{1}, 1 - u]^2*Zeta[3]*Zeta[5] + 154*HPL[{1}, 1 - u]^3*Zeta[7] + 868*HPL[{1}, 1 - u]*HPL[{2}, 1 - u]*Zeta[7] - 1736*HPL[{2, 1}, 1 - u]*Zeta[7];

